The Four Loop QCD Rapidity Anomalous Dimension

The rapidity anomalous dimension controls the scaling of transverse momentum dependent observables in the Sudakov region. In a conformal theory it is equivalent to the soft anomalous dimension, but in QCD this relation is broken by anomalous terms proportional to the $\beta$-function. In this paper we first give a simple proof of this relation using two different representations of the energy-energy correlator observable. We then calculate the anomalous terms to three loops by computing the three-loop fully differential soft function to $\mathcal{O}(\epsilon)$. Combined with recent perturbative data from the study of on-shell form factors and splitting functions, this allows us to derive the four loop rapidity anomalous dimension in QCD.

==> anc/SoftExponent.m <==
as*(-2*Cr*Lb^2 - 4*Cr*Lb*(-Lb + Lr) - 2*Cr*zeta[2] + 
   ep*((-4*Cr*Lb^3)/3 - 2*Cr*Lb^2*(-Lb + Lr) - 4*Cr*Lb*zeta[2] - 
     2*Cr*(-Lb + Lr)*zeta[2] - (8*Cr*zeta[3])/3) + 
   (ep^2*(-6*Cr*Lb^4 - 8*Cr*Lb^3*(-Lb + Lr) - 36*Cr*Lb^2*zeta[2] - 
      24*Cr*Lb*(-Lb + Lr)*zeta[2] - 48*Cr*Lb*zeta[3] - 
      16*Cr*(-Lb + Lr)*zeta[3] - 81*Cr*zeta[4]))/12 + 
   (ep^3*(-8*Cr*Lb^5 - 10*Cr*Lb^4*(-Lb + Lr) - 80*Cr*Lb^3*zeta[2] - 
      60*Cr*Lb^2*(-Lb + Lr)*zeta[2] - 160*Cr*Lb^2*zeta[3] - 
      80*Cr*Lb*(-Lb + Lr)*zeta[3] - 160*Cr*zeta[2]*zeta[3] - 
      540*Cr*Lb*zeta[4] - 135*Cr*(-Lb + Lr)*zeta[4] - 192*Cr*zeta[5]))/60) + 
 as^2*((2428*CA*Cr - 1206*CA*Cr*Lb^2 - 396*CA*Cr*Lb^3 - 
     2424*CA*Cr*(-Lb + Lr) - 2412*CA*Cr*Lb*(-Lb + Lr) - 
     594*CA*Cr*Lb^2*(-Lb + Lr) - 328*Cr*Nf + 180*Cr*Lb^2*Nf + 72*Cr*Lb^3*Nf + 
     336*Cr*(-Lb + Lr)*Nf + 360*Cr*Lb*(-Lb + Lr)*Nf + 
     108*Cr*Lb^2*(-Lb + Lr)*Nf - 1809*CA*Cr*zeta[2] - 1188*CA*Cr*Lb*zeta[2] + 
     324*CA*Cr*Lb^2*zeta[2] + 648*CA*Cr*Lb*(-Lb + Lr)*zeta[2] + 
     270*Cr*Nf*zeta[2] + 216*Cr*Lb*Nf*zeta[2] - 1386*CA*Cr*zeta[3] + 
     2268*CA*Cr*(-Lb + Lr)*zeta[3] + 252*Cr*Nf*zeta[3] + 810*CA*Cr*zeta[4])/
    81 + (ep*(29152*CA*Cr - 14544*CA*Cr*Lb^2 - 9648*CA*Cr*Lb^3 - 
      2673*CA*Cr*Lb^4 - 29136*CA*Cr*(-Lb + Lr) - 29088*CA*Cr*Lb*(-Lb + Lr) - 
      14472*CA*Cr*Lb^2*(-Lb + Lr) - 3564*CA*Cr*Lb^3*(-Lb + Lr) - 3904*Cr*Nf + 
      2016*Cr*Lb^2*Nf + 1440*Cr*Lb^3*Nf + 486*Cr*Lb^4*Nf + 
      3936*Cr*(-Lb + Lr)*Nf + 4032*Cr*Lb*(-Lb + Lr)*Nf + 
      2160*Cr*Lb^2*(-Lb + Lr)*Nf + 648*Cr*Lb^3*(-Lb + Lr)*Nf - 
      21816*CA*Cr*zeta[2] - 28944*CA*Cr*Lb*zeta[2] - 
      12474*CA*Cr*Lb^2*zeta[2] + 2592*CA*Cr*Lb^3*zeta[2] - 
      7236*CA*Cr*(-Lb + Lr)*zeta[2] - 3564*CA*Cr*Lb*(-Lb + Lr)*zeta[2] + 
      3888*CA*Cr*Lb^2*(-Lb + Lr)*zeta[2] + 3024*Cr*Nf*zeta[2] + 
      4320*Cr*Lb*Nf*zeta[2] + 2268*Cr*Lb^2*Nf*zeta[2] + 
      1080*Cr*(-Lb + Lr)*Nf*zeta[2] + 648*Cr*Lb*(-Lb + Lr)*Nf*zeta[2] - 
      26532*CA*Cr*zeta[3] - 21384*CA*Cr*Lb*zeta[3] + 
      13608*CA*Cr*Lb^2*zeta[3] + 27216*CA*Cr*Lb*(-Lb + Lr)*zeta[3] + 
      3960*Cr*Nf*zeta[3] + 3888*Cr*Lb*Nf*zeta[3] + 13932*CA*Cr*zeta[2]*
       zeta[3] - 31185*CA*Cr*zeta[4] + 39852*CA*Cr*Lb*zeta[4] + 
      30132*CA*Cr*(-Lb + Lr)*zeta[4] + 5670*Cr*Nf*zeta[4] - 
      972*CA*Cr*zeta[5]))/486 + 
   ep^2*(Lb^5*((-154*CA*Cr)/45 + (28*Cr*Nf)/45) + 
     Lb^4*((20*Cr*Nf)/9 + (-Lb + Lr)*((-77*CA*Cr)/18 + (7*Cr*Nf)/9) + 
       CA*Cr*(-134/9 + 4*zeta[2])) + Lb^3*(Cr*Nf*(448/81 + (40*zeta[2])/9) + 
       (-Lb + Lr)*((80*Cr*Nf)/27 + CA*Cr*(-536/27 + (16*zeta[2])/3)) + 
       CA*Cr*(-3232/81 - (220*zeta[2])/9 + (112*zeta[3])/3)) + 
     Lb^2*(Cr*Nf*(656/81 + (100*zeta[2])/9 + (88*zeta[3])/9) + 
       (-Lb + Lr)*(Cr*Nf*(224/27 + 2*zeta[2]) + 
         CA*Cr*(-1616/27 - 11*zeta[2] + 56*zeta[3])) + 
       CA*Cr*(-4856/81 - (670*zeta[2])/9 - (484*zeta[3])/9 + 144*zeta[4])) + 
     Cr*Nf*(-11680/729 + (1232*zeta[3])/81 + 
       zeta[2]*(328/27 + (44*zeta[3])/9) + (485*zeta[4])/18 + 
       (284*zeta[5])/15) + Lb*(Cr*Nf*((448*zeta[2])/27 + (160*zeta[3])/9 + 
         (86*zeta[4])/3) + (-Lb + Lr)*(Cr*Nf*(1312/81 + (40*zeta[2])/9 + 
           (8*zeta[3])/9) + CA*Cr*(-9712/81 - (268*zeta[2])/9 - 
           (44*zeta[3])/9 + 124*zeta[4])) + CA*Cr*((-1072*zeta[3])/9 + 
         zeta[2]*(-3232/27 + 88*zeta[3]) - (473*zeta[4])/3 + 120*zeta[5])) + 
     (-Lb + Lr)*(Cr*Nf*(3904/243 + (112*zeta[2])/27 + (40*zeta[3])/27 + 
         (5*zeta[4])/6) + CA*Cr*(-29152/243 - (268*zeta[3])/27 + 
         zeta[2]*(-808/27 + (92*zeta[3])/3) - (55*zeta[4])/12 + 
         124*zeta[5])) + CA*Cr*(87472/729 + 
       zeta[2]*(-2428/27 - (242*zeta[3])/9) - (8888*zeta[3])/81 + 
       (206*zeta[3]^2)/3 - (6499*zeta[4])/36 - (1562*zeta[5])/15 + 
       (2009*zeta[6])/8))) + 
 as^3*(Lb^4*((-121*CA^2*Cr)/9 + (44*CA*Cr*Nf)/9 - (4*Cr*Nf^2)/9) + 
   Lb^3*((-160*Cr*Nf^2)/81 + (-Lb + Lr)*((-484*CA^2*Cr)/27 + 
       (176*CA*Cr*Nf)/27 - (16*Cr*Nf^2)/27) + 
     Nf*((8*CF*Cr)/3 + CA*Cr*(2312/81 - (32*zeta[2])/9)) + 
     CA^2*Cr*(-7120/81 + (176*zeta[2])/9)) + 
   Lb^2*(Cr*Nf^2*(-200/81 - (16*zeta[2])/9) + 
     (-Lb + Lr)*((-80*Cr*Nf^2)/27 + 
       Nf*(4*CF*Cr + CA*Cr*(1156/27 - (16*zeta[2])/3)) + 
       CA^2*Cr*(-3560/27 + (88*zeta[2])/3)) + 
     Nf*(CA*Cr*(4102/81 + (32*zeta[2])/3) + CF*Cr*(55/3 - 16*zeta[3])) + 
     CA^2*Cr*(-15503/81 + (52*zeta[2])/9 + 88*zeta[3] - 44*zeta[4])) + 
   Cr*Nf^2*(-256/6561 - (136*zeta[2])/27 - (560*zeta[3])/243 - 
     (44*zeta[4])/27) + Lb*(Cr*Nf^2*((-160*zeta[2])/27 - (32*zeta[3])/9) + 
     (-Lb + Lr)*((-400*Cr*Nf^2)/81 + Nf*(CA*Cr*(8204/81 - (160*zeta[2])/9) + 
         CF*Cr*(110/3 - 32*zeta[3])) + CA^2*Cr*(-31006/81 + 
         (1072*zeta[2])/9 + 176*zeta[3] - 88*zeta[4])) + 
     Nf*(8*CF*Cr*zeta[2] + CA*Cr*((2312*zeta[2])/27 + (352*zeta[3])/9 - 
         (164*zeta[4])/3)) + CA^2*Cr*((-7120*zeta[2])/27 - (968*zeta[3])/9 + 
       (902*zeta[4])/3)) + (-Lb + Lr)*(Cr*Nf^2*(-1856/729 - (32*zeta[3])/9) + 
     Nf*(CF*Cr*(1711/27 - (304*zeta[3])/9 - 16*zeta[4]) + 
       CA*Cr*(62626/729 - (824*zeta[2])/81 - (904*zeta[3])/27 + 
         (20*zeta[4])/3)) + CA^2*Cr*(-297029/729 + 
       zeta[2]*(6392/81 - (176*zeta[3])/3) + (12328*zeta[3])/27 + 
       (154*zeta[4])/3 - 192*zeta[5])) + 
   Nf*(CA*Cr*(-412765/6561 + (8152*zeta[3])/81 + 
       zeta[2]*(74530/729 + (40*zeta[3])/9) - (416*zeta[4])/27 - 
       (184*zeta[5])/3) + CF*Cr*(-42727/486 + 
       zeta[2]*(275/9 - (80*zeta[3])/3) + (3488*zeta[3])/81 + 
       (152*zeta[4])/9 + (224*zeta[5])/9)) + 
   CA^2*Cr*(5211949/13122 - (151132*zeta[3])/243 + (928*zeta[3]^2)/9 + 
     zeta[2]*(-297481/729 + (1100*zeta[3])/9) + (3649*zeta[4])/27 + 
     (1804*zeta[5])/9 - (3086*zeta[6])/27) + 
   ep*(Lb^5*((-968*CA^2*Cr)/45 + (352*CA*Cr*Nf)/45 - (32*Cr*Nf^2)/45) + 
     Lb^4*((-100*Cr*Nf^2)/27 + (-Lb + Lr)*((-242*CA^2*Cr)/9 + 
         (88*CA*Cr*Nf)/9 - (8*Cr*Nf^2)/9) + 
       Nf*(4*CF*Cr + CA*Cr*(1400/27 - (20*zeta[2])/3)) + 
       CA^2*Cr*(-4297/27 + (110*zeta[2])/3)) + 
     Lb^3*(Cr*Nf^2*(-2096/243 - (112*zeta[2])/27) + 
       (-Lb + Lr)*((-400*Cr*Nf^2)/81 + Nf*((16*CF*Cr)/3 + 
           CA*Cr*(5600/81 - (80*zeta[2])/9)) + 
         CA^2*Cr*(-17188/81 + (440*zeta[2])/9)) + 
       Nf*(CF*Cr*(110/3 - 32*zeta[3]) + CA*Cr*(36004/243 + (752*zeta[2])/27 - 
           (224*zeta[3])/9)) + CA^2*Cr*(-128570/243 - (172*zeta[2])/27 + 
         (2816*zeta[3])/9 - 88*zeta[4])) + 
     Lb^2*(Cr*Nf^2*(-2240/243 - (440*zeta[2])/27 - 16*zeta[3]) + 
       (-Lb + Lr)*(Cr*Nf^2*(-1048/81 - (8*zeta[2])/9) + 
         Nf*(CF*Cr*(55 - 48*zeta[3]) + CA*Cr*(18002/81 - (152*zeta[2])/9 - 
             (112*zeta[3])/3)) + CA^2*Cr*(-64285/81 + (1366*zeta[2])/9 + 
           (1408*zeta[3])/3 - 132*zeta[4])) + 
       Nf*(CA*Cr*(48241/243 + (1922*zeta[2])/9 + (604*zeta[3])/9 - 
           168*zeta[4]) + CF*Cr*(1711/18 + 18*zeta[2] - (152*zeta[3])/3 - 
           24*zeta[4])) + CA^2*Cr*(-403861/486 + 
         zeta[2]*(-15772/27 - 88*zeta[3]) + (3260*zeta[3])/9 + 1056*zeta[4] - 
         288*zeta[5])) + Cr*Nf^2*(23168/6561 + 
       zeta[2]*(-12512/729 - (32*zeta[3])/3) - (3712*zeta[3])/243 - 
       (2540*zeta[4])/81 - (1744*zeta[5])/135) + 
     Lb*(Cr*Nf^2*((-2096*zeta[2])/81 - (800*zeta[3])/27 - (232*zeta[4])/9) + 
       (-Lb + Lr)*(Cr*Nf^2*(-4480/243 - (80*zeta[2])/27 - (32*zeta[3])/3) + 
         Nf*(CA*Cr*(96482/243 + (332*zeta[2])/27 - (904*zeta[3])/9 - 
             (188*zeta[4])/3) + CF*Cr*(1711/9 + 4*zeta[2] - (304*zeta[3])/3 - 
             48*zeta[4])) + CA^2*Cr*(-403861/243 + 
           zeta[2]*(944/9 - 176*zeta[3]) + (12328*zeta[3])/9 + 
           (1826*zeta[4])/3 - 576*zeta[5])) + 
       Nf*(CF*Cr*(zeta[2]*(110 - 96*zeta[3]) + 32*zeta[3]) + 
         CA*Cr*(zeta[2]*(36004/81 - (80*zeta[3])/3) + (11128*zeta[3])/27 + 
           (92*zeta[4])/9 - (656*zeta[5])/3)) + 
       CA^2*Cr*((-34304*zeta[3])/27 - 144*zeta[3]^2 + 
         zeta[2]*(-128570/81 + (2024*zeta[3])/3) + (9464*zeta[4])/9 + 
         (3608*zeta[5])/3 - (3968*zeta[6])/3)) + 
     (-Lb + Lr)*(Cr*Nf^2*(-23168/2187 - (200*zeta[2])/81 - (320*zeta[3])/27 - 
         (16*zeta[4])/3) + 
       Nf*(CF*Cr*(42727/162 + zeta[2]*(55/3 - 16*zeta[3]) - 
           (2768*zeta[3])/27 - (152*zeta[4])/3 - (224*zeta[5])/3) + 
         CA*Cr*(716509/2187 + zeta[2]*(7850/243 - (16*zeta[3])/9) - 
           (2528*zeta[3])/81 - (344*zeta[4])/3 - (112*zeta[5])/3)) + 
       CA^2*Cr*(-7135981/4374 + (83096*zeta[3])/81 - (1360*zeta[3]^2)/3 + 
         zeta[2]*(-8237/243 + (880*zeta[3])/9) + (3350*zeta[4])/3 + 
         616*zeta[5] - (8818*zeta[6])/9)) + 
     Nf*(CA*Cr*(-375175/1458 + zeta[2]*(799511/2187 - (452*zeta[3])/27) + 
         (330472*zeta[3])/729 - (1160*zeta[3]^2)/27 + (33430*zeta[4])/81 + 
         (15784*zeta[5])/135 - (10607*zeta[6])/27) + 
       CF*Cr*(-951775/2916 + zeta[2]*(8555/54 - (760*zeta[3])/9) + 
         (47692*zeta[3])/243 - (736*zeta[3]^2)/9 + (2536*zeta[4])/27 + 
         (2128*zeta[5])/27 - (50*zeta[6])/3)) + 
     CA^2*Cr*(40870951/26244 + (18524*zeta[3]^2)/27 + 
       zeta[3]*(-1708132/729 - (2816*zeta[4])/9) - (96557*zeta[4])/81 + 
       zeta[2]*(-6837355/4374 + (20792*zeta[3])/27 - (1448*zeta[5])/9) - 
       (54476*zeta[5])/135 + (121627*zeta[6])/54 + (712*zeta[7])/9)))


==> anc/anomaN4LO.m <==
gammaR[0] = 0
 
gammaR[1] = (56*Cr*Nf)/27 + CA*Cr*(-404/27 + 14*zeta[3])
 
gammaR[2] = Cr*Nf^2*(-928/729 - (16*zeta[3])/9) + 
     Nf*(CF*Cr*(1711/54 - (152*zeta[3])/9 - 8*zeta[4]) + 
       CA*Cr*(31313/729 - (412*zeta[2])/81 - (452*zeta[3])/27 + 
         (10*zeta[4])/3)) + CA^2*Cr*(-297029/1458 + 
       zeta[2]*(3196/81 - (88*zeta[3])/3) + (6164*zeta[3])/27 + 
       (77*zeta[4])/3 - 96*zeta[5])
 
gammaR[3] = Cr*Nf^3*(2608/2187 + (40*zeta[3])/9 - (4*zeta[4])/9) + 
     Nf^2*(CF*Cr*(-110059/972 + (1732*zeta[3])/27 + (40*zeta[4])/3 + 
         8*zeta[5]) + CA*Cr*(-898033/11664 - (5564*zeta[3])/81 + 
         zeta[2]*(1688/243 + (56*zeta[3])/9) + (40*zeta[4])/9 + 
         (368*zeta[5])/9)) + Nf*hold[d4FR/Nr]*(192 + b[d4FF] + 
       zeta[2]*(-2272/3 - 64*zeta[3]) + (2656*zeta[3])/9 - 
       (608*zeta[3]^2)/3 + (400*zeta[4])/3 + (10880*zeta[5])/9 - 
       (592*zeta[6])/9) + Nf*(CA*CF*Cr*((2149049 + 1944*b[CA*CF^2*Nf])/1944 + 
         zeta[2]*(2561/54 - (2216*zeta[3])/9) - (473*zeta[3])/9 + 
         (1700*zeta[3]^2)/3 - (30554*zeta[4])/27 + (5476*zeta[5])/9 - 
         359*zeta[6]) + CA^2*Cr*((10761379 - 243*b[d4FF] - 
           5832*b[CA*CF^2*Nf] - 2916*b[CF^3*Nf])/11664 - (61913*zeta[3])/81 - 
         (2146*zeta[3]^2)/9 + zeta[2]*(-91067/486 + (520*zeta[3])/3) + 
         (10906*zeta[4])/27 - (4484*zeta[5])/27 + (791*zeta[6])/54) + 
       CF^2*Cr*((-27949 + 216*b[CF^3*Nf])/216 + (560*zeta[3])/9 - 
         184*zeta[3]^2 + zeta[2]*(-162 + (256*zeta[3])/3) + 167*zeta[4] - 
         (1936*zeta[5])/3 + (7334*zeta[6])/9)) + 
     hold[d4RA/Nr]*(-96 + b[d4FA] + (1672*zeta[3]^2)/3 - (56*zeta[4])/3 + 
       zeta[3]*(3904/9 + 184*zeta[4]) + zeta[2]*(1088/3 + 896*zeta[3] - 
         512*zeta[5]) + (920*zeta[5])/9 - (1738*zeta[6])/9 - 1742*zeta[7]) + 
     CA^3*Cr*((-56580158 - 729*b[d4FA])/17496 - (5291*zeta[3]^2)/9 + 
       (2072*zeta[4])/9 + zeta[3]*(300436/81 + (1057*zeta[4])/3) - 
       (45481*zeta[5])/27 + zeta[2]*(389083/486 - (6526*zeta[3])/9 + 
         (688*zeta[5])/3) - (15895*zeta[6])/27 + (11071*zeta[7])/12)
gammaS[0] = 0
 
gammaS[1] = Cr*Nf*(56/27 - (2*zeta[2])/3) + 
     CA*Cr*(-404/27 + (11*zeta[2])/3 + 14*zeta[3])
 
gammaS[2] = Cr*Nf^2*(1040/729 + (20*zeta[2])/27 - (56*zeta[3])/27) + 
     Nf*(CF*Cr*(1711/54 - 2*zeta[2] - (152*zeta[3])/9 - 8*zeta[4]) + 
       CA*Cr*(5921/729 - (1414*zeta[2])/81 - (364*zeta[3])/27 + 
         24*zeta[4])) + CA^2*Cr*(-136781/1458 + 
       zeta[2]*(6325/81 - (88*zeta[3])/3) + (658*zeta[3])/3 - 88*zeta[4] - 
       96*zeta[5])
 
gammaS[3] = Cr*Nf^3*(8080/6561 + (8*zeta[2])/81 + (200*zeta[3])/243 - 
       (64*zeta[4])/27) + 
     Nf^2*(CF*Cr*(-16733/972 + zeta[2]*(86/9 - (16*zeta[3])/3) + 
         (2284*zeta[3])/81 - (32*zeta[4])/9 - (152*zeta[5])/9) + 
       CA*Cr*(-27875/34992 - (16076*zeta[3])/243 + 
         zeta[2]*(15481/1458 + (112*zeta[3])/9) - (194*zeta[4])/9 + 
         56*zeta[5])) + Nf*hold[d4FR/Nr]*(192 + b[d4FF] + 
       zeta[2]*(-2272/3 - 64*zeta[3]) + (2656*zeta[3])/9 - 
       (608*zeta[3]^2)/3 + (400*zeta[4])/3 + (10880*zeta[5])/9 - 
       (592*zeta[6])/9) + Nf*(CA*CF*Cr*((1092511 + 1944*b[CA*CF^2*Nf])/1944 + 
         zeta[2]*(-673/54 - (1952*zeta[3])/9) + (11759*zeta[3])/81 + 
         (1700*zeta[3]^2)/3 - (26372*zeta[4])/27 + (2236*zeta[5])/3 - 
         359*zeta[6]) + CA^2*Cr*((130625 - 81*b[d4FF] - 1944*b[CA*CF^2*Nf] - 
           972*b[CF^3*Nf])/3888 - (74015*zeta[3])/243 - (3506*zeta[3]^2)/9 + 
         zeta[2]*(-160729/729 + (1208*zeta[3])/9) + (29059*zeta[4])/27 - 
         (5276*zeta[5])/27 - (5615*zeta[6])/18) + 
       CF^2*Cr*((-27949 + 216*b[CF^3*Nf])/216 + (560*zeta[3])/9 - 
         184*zeta[3]^2 + zeta[2]*(-161 + (256*zeta[3])/3) + 167*zeta[4] - 
         (1936*zeta[5])/3 + (7334*zeta[6])/9)) + 
     hold[d4RA/Nr]*(-96 + b[d4FA] + (1672*zeta[3]^2)/3 - (56*zeta[4])/3 + 
       zeta[3]*(3904/9 + 184*zeta[4]) + zeta[2]*(1088/3 + 896*zeta[3] - 
         512*zeta[5]) + (920*zeta[5])/9 - (1738*zeta[6])/9 - 1742*zeta[7]) + 
     CA^3*Cr*((-37246364 - 2187*b[d4FA])/52488 + (2189*zeta[3]^2)/9 - 
       (115759*zeta[4])/54 + zeta[3]*(414602/243 + (1057*zeta[4])/3) - 
       (53467*zeta[5])/27 + zeta[2]*(1164703/1458 - (6284*zeta[3])/9 + 
         (688*zeta[5])/3) + (10868*zeta[6])/9 + (11071*zeta[7])/12)
gammaBq[0] = 3*CF
 
gammaBq[1] = CF*Nf*(-1/3 - (8*zeta[2])/3) + 
     CA*CF*(17/6 + (44*zeta[2])/3 - 12*zeta[3]) + 
     CF^2*(3/2 - 12*zeta[2] + 24*zeta[3])
 
gammaBq[2] = CF*Nf^2*(-17/9 + (80*zeta[2])/27 - (16*zeta[3])/9) + 
     Nf*(CA*CF*(20 - (1336*zeta[2])/27 + (200*zeta[3])/9 + 2*zeta[4]) + 
       CF^2*(-23 + (20*zeta[2])/3 - (136*zeta[3])/3 + (116*zeta[4])/3)) + 
     CF^3*(29/2 + zeta[2]*(18 - 32*zeta[3]) + 68*zeta[3] + 144*zeta[4] - 
       240*zeta[5]) + CA^2*CF*(-1657/36 + (4496*zeta[2])/27 - 
       (1552*zeta[3])/9 - 5*zeta[4] + 40*zeta[5]) + 
     CA*CF^2*(151/4 + (844*zeta[3])/3 + zeta[2]*(-410/3 + 16*zeta[3]) - 
       (494*zeta[4])/3 + 120*zeta[5])
 
gammaBq[3] = b[d4FA]*hold[d4FA/nc] + CF*Nf^3*(-131/81 + (32*zeta[2])/81 + 
       (304*zeta[3])/81 - (32*zeta[4])/27) + 
     Nf^2*(CA*CF*(-193/54 - (320*zeta[3])/9 + 
         zeta[2]*(3170/81 + (80*zeta[3])/3) - (80*zeta[4])/9 - 
         (88*zeta[5])/9) + CF^2*(-188/27 + zeta[2]*(1244/27 - 
           (160*zeta[3])/9) + (56*zeta[3])/27 - (2104*zeta[4])/27 + 
         (368*zeta[5])/9)) + Nf*(CA*CF^2*b[CA*CF^2*Nf] + CF^3*b[CF^3*Nf] + 
       b[d4FF]*hold[d4FF/nc] + CA^2*CF*((5648 - b[d4FF] - 24*b[CA*CF^2*Nf] - 
           12*b[CF^3*Nf])/48 + zeta[2]*(-85175/162 - (584*zeta[3])/9) - 
         (137*zeta[3])/9 - (16*zeta[3]^2)/3 + (16186*zeta[4])/27 - 
         (248*zeta[5])/3 - 144*zeta[6])) + 
     CA*CF^3*(-2085/4 + 3220*zeta[3]^2 + 2167*zeta[4] + 
       zeta[3]*(-3260 + 128*zeta[4]) - 976*zeta[5] + 
       zeta[2]*(1167 - (1988*zeta[3])/3 + 2064*zeta[5]) + 
       (79297*zeta[6])/18 - 10920*zeta[7]) + 
     CA^3*CF*((-371201 - 27*b[d4FA])/648 + 528*zeta[3]^2 - 
       (11194*zeta[4])/27 + zeta[3]*(-153670/81 + 8*zeta[4]) + 
       (11372*zeta[5])/9 + zeta[2]*(4582/3 + (472*zeta[3])/3 + 504*zeta[5]) + 
       (6046*zeta[6])/9 - 2870*zeta[7]) + 
     CF^4*(4873/24 - 1152*zeta[3]^2 - 342*zeta[4] + 
       zeta[3]*(2004 + 64*zeta[4]) + zeta[2]*(-450 - 120*zeta[3] - 
         384*zeta[5]) - 2520*zeta[5] - 2111*zeta[6] + 5880*zeta[7]) + 
     CA^2*CF^2*(29639/36 - (7102*zeta[3]^2)/3 + 
       zeta[3]*(129662/27 - 32*zeta[4]) - (60850*zeta[4])/27 + 
       zeta[2]*(-46771/27 + (2096*zeta[3])/9 - 2104*zeta[5]) + 
       (5354*zeta[5])/9 - (5497*zeta[6])/2 + 8610*zeta[7])
gammaBg[0] = (11*CA)/3 - (2*Nf)/3
 
gammaBg[1] = ((-8*CA)/3 - 2*CF)*Nf + CA^2*(32/3 + 12*zeta[3])
 
gammaBg[2] = ((29*CA)/18 + (11*CF)/9)*Nf^2 + 
     Nf*((-241*CA*CF)/18 + CF^2 + CA^2*(-233/18 - (8*zeta[2])/3 - 
         (80*zeta[3])/3 - (10*zeta[4])/3)) + 
     CA^3*(79/2 + zeta[2]*(8/3 - 16*zeta[3]) + (536*zeta[3])/3 + 
       (55*zeta[4])/3 - 80*zeta[5])
 
gammaBg[3] = ((5*CA)/243 + (154*CF)/243)*Nf^3 + 
     Nf^2*(CF^2*(338/27 - (176*zeta[3])/9) + 
       CA*CF*(3910/243 + (160*zeta[3])/9) + hold[d4FF/na]*
        (-704/9 + (512*zeta[3])/3) + 
       CA^2*(1352/81 + zeta[2]*(37/27 - (32*zeta[3])/9) + (289*zeta[3])/27 + 
         (200*zeta[4])/27 - (8*zeta[5])/9)) + hold[d4AA/na]*
      ((-800 + 9*b[d4FA])/9 + zeta[2]*(1184/3 - 272*zeta[3]) - 
       (784*zeta[3])/3 - (508*zeta[4])/3 + (760*zeta[5])/3 + 
       (748*zeta[6])/9) + 
     Nf*(23*CF^3 + CA^2*CF*((23566 + 243*b[CA*CF^2*Nf])/243 + 
         zeta[2]*(4198/27 - (2744*zeta[3])/9) + (8854*zeta[3])/27 + 
         (1928*zeta[3]^2)/3 - (27269*zeta[4])/27 + (6712*zeta[5])/9 - 
         (2879*zeta[6])/9) + hold[d4FA/na]*((1952 + 9*b[d4FF])/9 + 
         (1312*zeta[3])/3 + zeta[2]*(-2368/3 + 544*zeta[3]) + 
         (1016*zeta[4])/3 - (1520*zeta[5])/3 - (1496*zeta[6])/9) + 
       CA^3*((-32300 - 9*b[d4FF] - 216*b[CA*CF^2*Nf] - 108*b[CF^3*Nf])/432 - 
         (22714*zeta[3])/27 - (1268*zeta[3]^2)/3 + 
         zeta[2]*(-6155/54 + (1874*zeta[3])/9) + (7789*zeta[4])/18 + 
         (919*zeta[5])/9 + (1777*zeta[6])/54) + 
       CA*CF^2*((-2723 + 27*b[CF^3*Nf])/27 + (2948*zeta[3])/9 - 
         224*zeta[3]^2 + zeta[2]*(-162 + (256*zeta[3])/3) + 204*zeta[4] - 
         912*zeta[5] + (6434*zeta[6])/9)) + 
     CA^4*((201548 - 81*b[d4FA])/1944 + (682*zeta[3]^2)/3 + 
       (8965*zeta[4])/54 + zeta[3]*(48088/27 + 168*zeta[4]) - 
       (14617*zeta[5])/9 + zeta[2]*(2098/27 - (3902*zeta[3])/9 + 
         80*zeta[5]) - (19129*zeta[6])/54 + 700*zeta[7])
numerics = {b[d4FA] -> -998, b[d4FF] -> -143.6, b[CA*CF^2*Nf] -> -455.247, 
     b[CF^3*Nf] -> 80.78}
sunCasimirs = {nc -> Nc, CA -> Nc, CF -> (-1 + Nc^2)/(2*Nc), 
     d4FF -> ((-1 + Nc^2)*(18 - 6*Nc^2 + Nc^4))/(96*Nc^2), 
     d4FA -> (Nc*(-1 + Nc^2)*(6 + Nc^2))/48, 
     d4AA -> (Nc^2*(-1 + Nc^2)*(36 + Nc^2))/24}


==> anc/fully.m <==
FTr = 4*as*Cr*(-1 + x)^2*plusD[-1, x] + 
     as^2*((-8*CA*Cr*(-1 + x)^2*H[1, x])/x + 
       CA*Cr*ep*((24*(-1 + x)^2*H[1, 0, x])/x + (8*(-1 + x)^2*H[1, 1, x])/
          x) + ((-62*CA*Cr*ep^4*(-1 + x)^2)/15 + 
         Cr*ep^5*((-2*Nf*TF*(-1 + x)^2)/45 + CA*((11*(-1 + x)^2)/90 + 
             (62*(-1 + x)^2*H[1, x])/15)))*plusD[5, x] + 
       (7*CA*Cr*ep^5*(-1 + x)^2*plusD[6, x])/5 + 
       CA*Cr*ep^2*((-24*(-1 + x)^2*H[1, 2, x])/x - (32*(-1 + x)^2*H[2, 0, x])/
          x - (56*(-1 + x)^2*H[1, 0, 0, x])/x - (56*(-1 + x)^2*H[1, 1, 0, x])/
          x - (8*(-1 + x)^2*H[1, 1, 1, x])/x - (4*(-1 + x)^2*H[1, x]*zeta[2])/
          x) + plusD[4, x]*(10*CA*Cr*ep^3*(-1 + x)^2 + 
         Cr*ep^4*((2*Nf*TF*(-1 + x)^2)/9 + CA*((-11*(-1 + x)^2)/18 - 
             10*(-1 + x)^2*H[1, x])) + Cr*ep^5*
          (Nf*TF*((10*(-1 + x)^2)/27 - (2*(-1 + x)^2*H[1, x])/9) + 
           CA*((-67*(-1 + x)^2)/54 + (11*(-1 + x)^2*H[1, x])/18 + 
             10*(-1 + x)^2*H[1, 1, x] - (13*(-1 + x)^2*zeta[2])/3))) + 
       CA*Cr*ep^3*((56*(-1 + x)^2*H[1, 3, x])/x + (32*(-1 + x)^2*H[2, 2, x])/
          x + (64*(-1 + x)^2*H[3, 0, x])/x + (56*(-1 + x)^2*H[1, 1, 2, x])/
          x + (120*(-1 + x)^2*H[1, 2, 0, x])/x + 
         (24*(-1 + x)^2*H[1, 2, 1, x])/x + (96*(-1 + x)^2*H[2, 0, 0, x])/x + 
         (96*(-1 + x)^2*H[2, 1, 0, x])/x + (120*(-1 + x)^2*H[1, 0, 0, 0, x])/
          x + (152*(-1 + x)^2*H[1, 1, 0, 0, x])/x + 
         (120*(-1 + x)^2*H[1, 1, 1, 0, x])/x + 
         (8*(-1 + x)^2*H[1, 1, 1, 1, x])/x + (32*(-1 + x)^2*H[2, x]*zeta[2])/
          x - (4*(-1 + x)^2*H[1, 0, x]*zeta[2])/x + 
         (36*(-1 + x)^2*H[1, 1, x]*zeta[2])/x + 
         (56*(-1 + x)^2*H[1, x]*zeta[3])/(3*x)) + 
       plusD[3, x]*((-56*CA*Cr*ep^2*(-1 + x)^2)/3 + 
         Cr*ep^3*((-8*Nf*TF*(-1 + x)^2)/9 + CA*((22*(-1 + x)^2)/9 + 
             (56*(-1 + x)^2*H[1, x])/3)) + Cr*ep^4*
          (Nf*TF*((-40*(-1 + x)^2)/27 + (8*(-1 + x)^2*H[1, x])/9) + 
           CA*((134*(-1 + x)^2)/27 - (22*(-1 + x)^2*H[1, x])/9 - 
             (56*(-1 + x)^2*H[1, 1, x])/3 + (20*(-1 + x)^2*zeta[2])/3)) + 
         Cr*ep^5*(Nf*TF*((-224*(-1 + x)^2)/81 + (40*(-1 + x)^2*H[1, x])/27 - 
             (8*(-1 + x)^2*H[1, 1, x])/9 + (4*(-1 + x)^2*zeta[2])/3) + 
           CA*((808*(-1 + x)^2)/81 + (22*(-1 + x)^2*H[1, 1, x])/9 + 
             (56*(-1 + x)^2*H[1, 1, 1, x])/3 - (11*(-1 + x)^2*zeta[2])/3 + 
             H[1, x]*((-134*(-1 + x)^2)/27 - (20*(-1 + x)^2*zeta[2])/3) + 
             (392*(-1 + x)^2*zeta[3])/9))) + CA*Cr*ep^4*
        ((-120*(-1 + x)^2*H[1, 4, x])/x - (96*(-1 + x)^2*H[2, 3, x])/x - 
         (64*(-1 + x)^2*H[3, 2, x])/x - (128*(-1 + x)^2*H[4, 0, x])/x - 
         (152*(-1 + x)^2*H[1, 1, 3, x])/x - (120*(-1 + x)^2*H[1, 2, 2, x])/
          x - (248*(-1 + x)^2*H[1, 3, 0, x])/x - 
         (56*(-1 + x)^2*H[1, 3, 1, x])/x - (96*(-1 + x)^2*H[2, 1, 2, x])/x - 
         (224*(-1 + x)^2*H[2, 2, 0, x])/x - (32*(-1 + x)^2*H[2, 2, 1, x])/x - 
         (192*(-1 + x)^2*H[3, 0, 0, x])/x - (192*(-1 + x)^2*H[3, 1, 0, x])/
          x - (120*(-1 + x)^2*H[1, 1, 1, 2, x])/x - 
         (280*(-1 + x)^2*H[1, 1, 2, 0, x])/x - 
         (56*(-1 + x)^2*H[1, 1, 2, 1, x])/x - 
         (312*(-1 + x)^2*H[1, 2, 0, 0, x])/x - 
         (248*(-1 + x)^2*H[1, 2, 1, 0, x])/x - 
         (24*(-1 + x)^2*H[1, 2, 1, 1, x])/x - 
         (224*(-1 + x)^2*H[2, 0, 0, 0, x])/x - 
         (288*(-1 + x)^2*H[2, 1, 0, 0, x])/x - 
         (224*(-1 + x)^2*H[2, 1, 1, 0, x])/x - 
         (248*(-1 + x)^2*H[1, 0, 0, 0, 0, x])/x - 
         (344*(-1 + x)^2*H[1, 1, 0, 0, 0, x])/x - 
         (344*(-1 + x)^2*H[1, 1, 1, 0, 0, x])/x - 
         (248*(-1 + x)^2*H[1, 1, 1, 1, 0, x])/x - 
         (8*(-1 + x)^2*H[1, 1, 1, 1, 1, x])/x - 
         (64*(-1 + x)^2*H[3, x]*zeta[2])/x - (60*(-1 + x)^2*H[1, 2, x]*
           zeta[2])/x - (16*(-1 + x)^2*H[2, 0, x]*zeta[2])/x - 
         (96*(-1 + x)^2*H[2, 1, x]*zeta[2])/x + (20*(-1 + x)^2*H[1, 0, 0, x]*
           zeta[2])/x - (12*(-1 + x)^2*H[1, 1, 0, x]*zeta[2])/x - 
         (100*(-1 + x)^2*H[1, 1, 1, x]*zeta[2])/x - 
         (56*(-1 + x)^2*H[1, 0, x]*zeta[3])/x - 
         (56*(-1 + x)^2*H[1, 1, x]*zeta[3])/(3*x) + 
         (79*(-1 + x)^2*H[1, x]*zeta[4])/(2*x)) + 
       plusD[2, x]*(24*CA*Cr*ep*(-1 + x)^2 + 
         Cr*ep^2*((8*Nf*TF*(-1 + x)^2)/3 + CA*((-22*(-1 + x)^2)/3 - 
             24*(-1 + x)^2*H[1, x])) + Cr*ep^3*
          (Nf*TF*((40*(-1 + x)^2)/9 - (8*(-1 + x)^2*H[1, x])/3) + 
           CA*((-134*(-1 + x)^2)/9 + (22*(-1 + x)^2*H[1, x])/3 + 
             24*(-1 + x)^2*H[1, 1, x] - 4*(-1 + x)^2*zeta[2])) + 
         Cr*ep^4*(Nf*TF*((224*(-1 + x)^2)/27 - (40*(-1 + x)^2*H[1, x])/9 + 
             (8*(-1 + x)^2*H[1, 1, x])/3 - 4*(-1 + x)^2*zeta[2]) + 
           CA*((-808*(-1 + x)^2)/27 - (22*(-1 + x)^2*H[1, 1, x])/3 - 
             24*(-1 + x)^2*H[1, 1, 1, x] + 11*(-1 + x)^2*zeta[2] + 
             H[1, x]*((134*(-1 + x)^2)/9 + 4*(-1 + x)^2*zeta[2]) - 
             56*(-1 + x)^2*zeta[3])) + Cr*ep^5*
          (Nf*TF*((1312*(-1 + x)^2)/81 + (40*(-1 + x)^2*H[1, 1, x])/9 - 
             (8*(-1 + x)^2*H[1, 1, 1, x])/3 - (20*(-1 + x)^2*zeta[2])/3 + 
             H[1, x]*((-224*(-1 + x)^2)/27 + 4*(-1 + x)^2*zeta[2]) - 
             (56*(-1 + x)^2*zeta[3])/9) + CA*((-4856*(-1 + x)^2)/81 + 
             (22*(-1 + x)^2*H[1, 1, 1, x])/3 + 24*(-1 + x)^2*
              H[1, 1, 1, 1, x] + (67*(-1 + x)^2*zeta[2])/3 + 
             H[1, 1, x]*((-134*(-1 + x)^2)/9 - 4*(-1 + x)^2*zeta[2]) + 
             (154*(-1 + x)^2*zeta[3])/9 + H[1, x]*((808*(-1 + x)^2)/27 - 11*
                (-1 + x)^2*zeta[2] + 56*(-1 + x)^2*zeta[3]) - 
             (173*(-1 + x)^2*zeta[4])/2))) + CA*Cr*ep^5*
        ((248*(-1 + x)^2*H[1, 5, x])/x + (224*(-1 + x)^2*H[2, 4, x])/x + 
         (192*(-1 + x)^2*H[3, 3, x])/x + (128*(-1 + x)^2*H[4, 2, x])/x + 
         (256*(-1 + x)^2*H[5, 0, x])/x + (344*(-1 + x)^2*H[1, 1, 4, x])/x + 
         (312*(-1 + x)^2*H[1, 2, 3, x])/x + (248*(-1 + x)^2*H[1, 3, 2, x])/
          x + (504*(-1 + x)^2*H[1, 4, 0, x])/x + 
         (120*(-1 + x)^2*H[1, 4, 1, x])/x + (288*(-1 + x)^2*H[2, 1, 3, x])/
          x + (224*(-1 + x)^2*H[2, 2, 2, x])/x + 
         (480*(-1 + x)^2*H[2, 3, 0, x])/x + (96*(-1 + x)^2*H[2, 3, 1, x])/x + 
         (192*(-1 + x)^2*H[3, 1, 2, x])/x + (448*(-1 + x)^2*H[3, 2, 0, x])/
          x + (64*(-1 + x)^2*H[3, 2, 1, x])/x + 
         (384*(-1 + x)^2*H[4, 0, 0, x])/x + (384*(-1 + x)^2*H[4, 1, 0, x])/
          x + (344*(-1 + x)^2*H[1, 1, 1, 3, x])/x + 
         (280*(-1 + x)^2*H[1, 1, 2, 2, x])/x + 
         (600*(-1 + x)^2*H[1, 1, 3, 0, x])/x + 
         (152*(-1 + x)^2*H[1, 1, 3, 1, x])/x + 
         (248*(-1 + x)^2*H[1, 2, 1, 2, x])/x + 
         (568*(-1 + x)^2*H[1, 2, 2, 0, x])/x + 
         (120*(-1 + x)^2*H[1, 2, 2, 1, x])/x + 
         (632*(-1 + x)^2*H[1, 3, 0, 0, x])/x + 
         (504*(-1 + x)^2*H[1, 3, 1, 0, x])/x + 
         (56*(-1 + x)^2*H[1, 3, 1, 1, x])/x + 
         (224*(-1 + x)^2*H[2, 1, 1, 2, x])/x + 
         (544*(-1 + x)^2*H[2, 1, 2, 0, x])/x + 
         (96*(-1 + x)^2*H[2, 1, 2, 1, x])/x + 
         (608*(-1 + x)^2*H[2, 2, 0, 0, x])/x + 
         (480*(-1 + x)^2*H[2, 2, 1, 0, x])/x + 
         (32*(-1 + x)^2*H[2, 2, 1, 1, x])/x + 
         (448*(-1 + x)^2*H[3, 0, 0, 0, x])/x + 
         (576*(-1 + x)^2*H[3, 1, 0, 0, x])/x + 
         (448*(-1 + x)^2*H[3, 1, 1, 0, x])/x + 
         (248*(-1 + x)^2*H[1, 1, 1, 1, 2, x])/x + 
         (600*(-1 + x)^2*H[1, 1, 1, 2, 0, x])/x + 
         (120*(-1 + x)^2*H[1, 1, 1, 2, 1, x])/x + 
         (728*(-1 + x)^2*H[1, 1, 2, 0, 0, x])/x + 
         (536*(-1 + x)^2*H[1, 1, 2, 1, 0, x])/x + 
         (56*(-1 + x)^2*H[1, 1, 2, 1, 1, x])/x + 
         (696*(-1 + x)^2*H[1, 2, 0, 0, 0, x])/x + 
         (696*(-1 + x)^2*H[1, 2, 1, 0, 0, x])/x + 
         (504*(-1 + x)^2*H[1, 2, 1, 1, 0, x])/x + 
         (24*(-1 + x)^2*H[1, 2, 1, 1, 1, x])/x + 
         (480*(-1 + x)^2*H[2, 0, 0, 0, 0, x])/x + 
         (672*(-1 + x)^2*H[2, 1, 0, 0, 0, x])/x + 
         (672*(-1 + x)^2*H[2, 1, 1, 0, 0, x])/x + 
         (480*(-1 + x)^2*H[2, 1, 1, 1, 0, x])/x + 
         (504*(-1 + x)^2*H[1, 0, 0, 0, 0, 0, x])/x + 
         (728*(-1 + x)^2*H[1, 1, 0, 0, 0, 0, x])/x + 
         (792*(-1 + x)^2*H[1, 1, 1, 0, 0, 0, x])/x + 
         (728*(-1 + x)^2*H[1, 1, 1, 1, 0, 0, x])/x + 
         (504*(-1 + x)^2*H[1, 1, 1, 1, 1, 0, x])/x + 
         (8*(-1 + x)^2*H[1, 1, 1, 1, 1, 1, x])/x + 
         (128*(-1 + x)^2*H[4, x]*zeta[2])/x + (108*(-1 + x)^2*H[1, 3, x]*
           zeta[2])/x + (144*(-1 + x)^2*H[2, 2, x]*zeta[2])/x + 
         (32*(-1 + x)^2*H[3, 0, x]*zeta[2])/x + 
         (192*(-1 + x)^2*H[3, 1, x]*zeta[2])/x + 
         (140*(-1 + x)^2*H[1, 1, 2, x]*zeta[2])/x + 
         (12*(-1 + x)^2*H[1, 2, 0, x]*zeta[2])/x + 
         (188*(-1 + x)^2*H[1, 2, 1, x]*zeta[2])/x - 
         (16*(-1 + x)^2*H[2, 0, 0, x]*zeta[2])/x + 
         (48*(-1 + x)^2*H[2, 1, 0, x]*zeta[2])/x + 
         (224*(-1 + x)^2*H[2, 1, 1, x]*zeta[2])/x - 
         (52*(-1 + x)^2*H[1, 0, 0, 0, x]*zeta[2])/x - 
         (36*(-1 + x)^2*H[1, 1, 0, 0, x]*zeta[2])/x + 
         (44*(-1 + x)^2*H[1, 1, 1, 0, x]*zeta[2])/x + 
         (228*(-1 + x)^2*H[1, 1, 1, 1, x]*zeta[2])/x + 
         (56*(-1 + x)^2*H[1, 2, x]*zeta[3])/x + 
         (224*(-1 + x)^2*H[2, 0, x]*zeta[3])/(3*x) + 
         (392*(-1 + x)^2*H[1, 0, 0, x]*zeta[3])/(3*x) + 
         (392*(-1 + x)^2*H[1, 1, 0, x]*zeta[3])/(3*x) + 
         (56*(-1 + x)^2*H[1, 1, 1, x]*zeta[3])/(3*x) - 
         (64*(-1 + x)^2*H[2, x]*zeta[4])/x - (173*(-1 + x)^2*H[1, 0, x]*
           zeta[4])/(2*x) - (207*(-1 + x)^2*H[1, 1, x]*zeta[4])/(2*x) + 
         H[1, x]*((28*(-1 + x)^2*zeta[2]*zeta[3])/(3*x) + 
           (248*(-1 + x)^2*zeta[5])/(5*x))) + plusD[1, x]*
        (-16*CA*Cr*(-1 + x)^2 + Cr*ep*((-16*Nf*TF*(-1 + x)^2)/3 + 
           CA*((44*(-1 + x)^2)/3 + 16*(-1 + x)^2*H[1, x])) + 
         Cr*ep^2*(Nf*TF*((-80*(-1 + x)^2)/9 + (16*(-1 + x)^2*H[1, x])/3) + 
           CA*((268*(-1 + x)^2)/9 - (44*(-1 + x)^2*H[1, x])/3 - 
             16*(-1 + x)^2*H[1, 1, x] - 8*(-1 + x)^2*zeta[2])) + 
         Cr*ep^3*(Nf*TF*((-448*(-1 + x)^2)/27 + (80*(-1 + x)^2*H[1, x])/9 - 
             (16*(-1 + x)^2*H[1, 1, x])/3 + 8*(-1 + x)^2*zeta[2]) + 
           CA*((1616*(-1 + x)^2)/27 + (44*(-1 + x)^2*H[1, 1, x])/3 + 
             16*(-1 + x)^2*H[1, 1, 1, x] - 22*(-1 + x)^2*zeta[2] + 
             H[1, x]*((-268*(-1 + x)^2)/9 + 8*(-1 + x)^2*zeta[2]) + 
             (112*(-1 + x)^2*zeta[3])/3)) + Cr*ep^4*
          (Nf*TF*((-2624*(-1 + x)^2)/81 - (80*(-1 + x)^2*H[1, 1, x])/9 + 
             (16*(-1 + x)^2*H[1, 1, 1, x])/3 + (40*(-1 + x)^2*zeta[2])/3 + 
             H[1, x]*((448*(-1 + x)^2)/27 - 8*(-1 + x)^2*zeta[2]) + 
             (112*(-1 + x)^2*zeta[3])/9) + CA*((9712*(-1 + x)^2)/81 - 
             (44*(-1 + x)^2*H[1, 1, 1, x])/3 - 16*(-1 + x)^2*
              H[1, 1, 1, 1, x] - (134*(-1 + x)^2*zeta[2])/3 + 
             H[1, 1, x]*((268*(-1 + x)^2)/9 - 8*(-1 + x)^2*zeta[2]) - 
             (308*(-1 + x)^2*zeta[3])/9 + H[1, x]*((-1616*(-1 + x)^2)/27 + 22*
                (-1 + x)^2*zeta[2] - (112*(-1 + x)^2*zeta[3])/3) + 
             79*(-1 + x)^2*zeta[4])) + Cr*ep^5*
          (Nf*TF*((-15616*(-1 + x)^2)/243 + (80*(-1 + x)^2*H[1, 1, 1, x])/9 - 
             (16*(-1 + x)^2*H[1, 1, 1, 1, x])/3 + (224*(-1 + x)^2*zeta[2])/
              9 + H[1, 1, x]*((-448*(-1 + x)^2)/27 + 8*(-1 + x)^2*zeta[2]) + 
             (560*(-1 + x)^2*zeta[3])/27 + H[1, x]*((2624*(-1 + x)^2)/81 - 
               (40*(-1 + x)^2*zeta[2])/3 - (112*(-1 + x)^2*zeta[3])/9) + 
             5*(-1 + x)^2*zeta[4]) + CA*((58304*(-1 + x)^2)/243 + 
             (44*(-1 + x)^2*H[1, 1, 1, 1, x])/3 + 16*(-1 + x)^2*
              H[1, 1, 1, 1, 1, x] + H[1, 1, 1, x]*((-268*(-1 + x)^2)/9 + 8*
                (-1 + x)^2*zeta[2]) - (1876*(-1 + x)^2*zeta[3])/27 + 
             zeta[2]*((-808*(-1 + x)^2)/9 + (56*(-1 + x)^2*zeta[3])/3) + 
             H[1, 1, x]*((1616*(-1 + x)^2)/27 - 22*(-1 + x)^2*zeta[2] + 
               (112*(-1 + x)^2*zeta[3])/3) - (55*(-1 + x)^2*zeta[4])/4 + 
             H[1, x]*((-9712*(-1 + x)^2)/81 + (134*(-1 + x)^2*zeta[2])/3 + 
               (308*(-1 + x)^2*zeta[3])/9 - 79*(-1 + x)^2*zeta[4]) + 
             (496*(-1 + x)^2*zeta[5])/5))) + plusD[0, x]*
        (Cr*((-44*CA*(-1 + x)^2)/3 + (16*Nf*TF*(-1 + x)^2)/3) + 
         Cr*ep*(Nf*TF*((80*(-1 + x)^2)/9 - (16*(-1 + x)^2*H[1, x])/3) + 
           CA*((-268*(-1 + x)^2)/9 + (44*(-1 + x)^2*H[1, x])/3 + 
             16*(-1 + x)^2*zeta[2])) + Cr*ep^2*
          (Nf*TF*((448*(-1 + x)^2)/27 - (80*(-1 + x)^2*H[1, x])/9 + 
             (16*(-1 + x)^2*H[1, 1, x])/3 - 8*(-1 + x)^2*zeta[2]) + 
           CA*((-1616*(-1 + x)^2)/27 - (44*(-1 + x)^2*H[1, 1, x])/3 + 
             22*(-1 + x)^2*zeta[2] + H[1, x]*((268*(-1 + x)^2)/9 - 16*
                (-1 + x)^2*zeta[2]))) + Cr*ep^3*
          (Nf*TF*((2624*(-1 + x)^2)/81 + (80*(-1 + x)^2*H[1, 1, x])/9 - 
             (16*(-1 + x)^2*H[1, 1, 1, x])/3 - (40*(-1 + x)^2*zeta[2])/3 + 
             H[1, x]*((-448*(-1 + x)^2)/27 + 8*(-1 + x)^2*zeta[2]) - 
             (112*(-1 + x)^2*zeta[3])/9) + CA*((-9712*(-1 + x)^2)/81 + 
             (44*(-1 + x)^2*H[1, 1, 1, x])/3 + (134*(-1 + x)^2*zeta[2])/3 + 
             H[1, x]*((1616*(-1 + x)^2)/27 - 22*(-1 + x)^2*zeta[2]) + 
             H[1, 1, x]*((-268*(-1 + x)^2)/9 + 16*(-1 + x)^2*zeta[2]) + 
             (308*(-1 + x)^2*zeta[3])/9 - 32*(-1 + x)^2*zeta[4])) + 
         Cr*ep^4*(Nf*TF*((15616*(-1 + x)^2)/243 - (80*(-1 + x)^2*H[1, 1, 1, 
                x])/9 + (16*(-1 + x)^2*H[1, 1, 1, 1, x])/3 - 
             (224*(-1 + x)^2*zeta[2])/9 + H[1, 1, x]*((448*(-1 + x)^2)/27 - 8*
                (-1 + x)^2*zeta[2]) - (560*(-1 + x)^2*zeta[3])/27 + 
             H[1, x]*((-2624*(-1 + x)^2)/81 + (40*(-1 + x)^2*zeta[2])/3 + 
               (112*(-1 + x)^2*zeta[3])/9) - 5*(-1 + x)^2*zeta[4]) + 
           CA*((-58304*(-1 + x)^2)/243 - (44*(-1 + x)^2*H[1, 1, 1, 1, x])/3 + 
             H[1, 1, 1, x]*((268*(-1 + x)^2)/9 - 16*(-1 + x)^2*zeta[2]) + 
             H[1, 1, x]*((-1616*(-1 + x)^2)/27 + 22*(-1 + x)^2*zeta[2]) + 
             (1876*(-1 + x)^2*zeta[3])/27 + zeta[2]*((808*(-1 + x)^2)/9 - 
               (112*(-1 + x)^2*zeta[3])/3) + (55*(-1 + x)^2*zeta[4])/4 + 
             H[1, x]*((9712*(-1 + x)^2)/81 - (134*(-1 + x)^2*zeta[2])/3 - 
               (308*(-1 + x)^2*zeta[3])/9 + 32*(-1 + x)^2*zeta[4]))) + 
         Cr*ep^5*(Nf*TF*((93440*(-1 + x)^2)/729 + (80*(-1 + x)^2*H[1, 1, 1, 
                1, x])/9 - (16*(-1 + x)^2*H[1, 1, 1, 1, 1, x])/3 + 
             H[1, 1, 1, x]*((-448*(-1 + x)^2)/27 + 8*(-1 + x)^2*zeta[2]) - 
             (3136*(-1 + x)^2*zeta[3])/81 + H[1, 1, x]*((2624*(-1 + x)^2)/
                81 - (40*(-1 + x)^2*zeta[2])/3 - (112*(-1 + x)^2*zeta[3])/
                9) + zeta[2]*((-1312*(-1 + x)^2)/27 + (56*(-1 + x)^2*zeta[3])/
                3) - (25*(-1 + x)^2*zeta[4])/3 + H[1, x]*((-15616*(-1 + x)^2)/
                243 + (224*(-1 + x)^2*zeta[2])/9 + (560*(-1 + x)^2*zeta[3])/
                27 + 5*(-1 + x)^2*zeta[4]) - (496*(-1 + x)^2*zeta[5])/15) + 
           CA*((-349888*(-1 + x)^2)/729 + (44*(-1 + x)^2*H[1, 1, 1, 1, 1, x])/
              3 + H[1, 1, 1, x]*((1616*(-1 + x)^2)/27 - 22*(-1 + x)^2*
                zeta[2]) + H[1, 1, 1, 1, x]*((-268*(-1 + x)^2)/9 + 16*
                (-1 + x)^2*zeta[2]) + (11312*(-1 + x)^2*zeta[3])/81 + 
             zeta[2]*((4856*(-1 + x)^2)/27 - (154*(-1 + x)^2*zeta[3])/3) + 
             (335*(-1 + x)^2*zeta[4])/12 + H[1, 1, x]*((-9712*(-1 + x)^2)/
                81 + (134*(-1 + x)^2*zeta[2])/3 + (308*(-1 + x)^2*zeta[3])/
                9 - 32*(-1 + x)^2*zeta[4]) + H[1, x]*((58304*(-1 + x)^2)/
                243 - (1876*(-1 + x)^2*zeta[3])/27 + zeta[2]*
                ((-808*(-1 + x)^2)/9 + (112*(-1 + x)^2*zeta[3])/3) - 
               (55*(-1 + x)^2*zeta[4])/4) + (1364*(-1 + x)^2*zeta[5])/15 - 
             (275*(-1 + x)^2*zeta[6])/4))) + plusD[-1, x]*
        (Cr*(CA*((268*(-1 + x)^2)/9 - (44*(-1 + x)^2*H[1, x])/3) + 
           Nf*TF*((-80*(-1 + x)^2)/9 + (16*(-1 + x)^2*H[1, x])/3)) + 
         Cr*ep*(CA*((1616*(-1 + x)^2)/27 - (268*(-1 + x)^2*H[1, x])/9 + 
             (44*(-1 + x)^2*H[1, 1, x])/3 - 22*(-1 + x)^2*zeta[2]) + 
           Nf*TF*((-448*(-1 + x)^2)/27 + (80*(-1 + x)^2*H[1, x])/9 - 
             (16*(-1 + x)^2*H[1, 1, x])/3 + 8*(-1 + x)^2*zeta[2])) + 
         Cr*ep^2*(Nf*TF*((-2624*(-1 + x)^2)/81 - (80*(-1 + x)^2*H[1, 1, x])/
              9 + (16*(-1 + x)^2*H[1, 1, 1, x])/3 + (40*(-1 + x)^2*zeta[2])/
              3 + H[1, x]*((448*(-1 + x)^2)/27 - 8*(-1 + x)^2*zeta[2]) + 
             (112*(-1 + x)^2*zeta[3])/9) + CA*((9712*(-1 + x)^2)/81 + 
             (268*(-1 + x)^2*H[1, 1, x])/9 - (44*(-1 + x)^2*H[1, 1, 1, x])/
              3 - (134*(-1 + x)^2*zeta[2])/3 + H[1, x]*((-1616*(-1 + x)^2)/
                27 + 22*(-1 + x)^2*zeta[2]) - (308*(-1 + x)^2*zeta[3])/9 + 
             28*(-1 + x)^2*zeta[4])) + Cr*ep^3*
          (Nf*TF*((-15616*(-1 + x)^2)/243 + (80*(-1 + x)^2*H[1, 1, 1, x])/9 - 
             (16*(-1 + x)^2*H[1, 1, 1, 1, x])/3 + (224*(-1 + x)^2*zeta[2])/
              9 + H[1, 1, x]*((-448*(-1 + x)^2)/27 + 8*(-1 + x)^2*zeta[2]) + 
             (560*(-1 + x)^2*zeta[3])/27 + H[1, x]*((2624*(-1 + x)^2)/81 - 
               (40*(-1 + x)^2*zeta[2])/3 - (112*(-1 + x)^2*zeta[3])/9) + 
             5*(-1 + x)^2*zeta[4]) + CA*((58304*(-1 + x)^2)/243 - 
             (268*(-1 + x)^2*H[1, 1, 1, x])/9 + (44*(-1 + x)^2*H[1, 1, 1, 1, 
                x])/3 - (808*(-1 + x)^2*zeta[2])/9 + H[1, 1, x]*
              ((1616*(-1 + x)^2)/27 - 22*(-1 + x)^2*zeta[2]) - 
             (1876*(-1 + x)^2*zeta[3])/27 - (55*(-1 + x)^2*zeta[4])/4 + 
             H[1, x]*((-9712*(-1 + x)^2)/81 + (134*(-1 + x)^2*zeta[2])/3 + 
               (308*(-1 + x)^2*zeta[3])/9 - 28*(-1 + x)^2*zeta[4]))) + 
         Cr*ep^4*(Nf*TF*((-93440*(-1 + x)^2)/729 - (80*(-1 + x)^2*H[1, 1, 1, 
                1, x])/9 + (16*(-1 + x)^2*H[1, 1, 1, 1, 1, x])/3 + 
             H[1, 1, 1, x]*((448*(-1 + x)^2)/27 - 8*(-1 + x)^2*zeta[2]) + 
             (3136*(-1 + x)^2*zeta[3])/81 + zeta[2]*((1312*(-1 + x)^2)/27 - 
               (56*(-1 + x)^2*zeta[3])/3) + H[1, 1, x]*((-2624*(-1 + x)^2)/
                81 + (40*(-1 + x)^2*zeta[2])/3 + (112*(-1 + x)^2*zeta[3])/
                9) + (25*(-1 + x)^2*zeta[4])/3 + H[1, x]*((15616*(-1 + x)^2)/
                243 - (224*(-1 + x)^2*zeta[2])/9 - (560*(-1 + x)^2*zeta[3])/
                27 - 5*(-1 + x)^2*zeta[4]) + (496*(-1 + x)^2*zeta[5])/15) + 
           CA*((349888*(-1 + x)^2)/729 + (268*(-1 + x)^2*H[1, 1, 1, 1, x])/
              9 - (44*(-1 + x)^2*H[1, 1, 1, 1, 1, x])/3 + H[1, 1, 1, x]*
              ((-1616*(-1 + x)^2)/27 + 22*(-1 + x)^2*zeta[2]) - 
             (11312*(-1 + x)^2*zeta[3])/81 + zeta[2]*((-4856*(-1 + x)^2)/27 + 
               (154*(-1 + x)^2*zeta[3])/3) - (335*(-1 + x)^2*zeta[4])/12 + 
             H[1, x]*((-58304*(-1 + x)^2)/243 + (808*(-1 + x)^2*zeta[2])/9 + 
               (1876*(-1 + x)^2*zeta[3])/27 + (55*(-1 + x)^2*zeta[4])/4) + 
             H[1, 1, x]*((9712*(-1 + x)^2)/81 - (134*(-1 + x)^2*zeta[2])/3 - 
               (308*(-1 + x)^2*zeta[3])/9 + 28*(-1 + x)^2*zeta[4]) - 
             (1364*(-1 + x)^2*zeta[5])/15 - (23*(-1 + x)^2*zeta[6])/2)) + 
         Cr*ep^5*(Nf*TF*((-560128*(-1 + x)^2)/2187 + (80*(-1 + x)^2*H[1, 1, 
                1, 1, 1, x])/9 - (16*(-1 + x)^2*H[1, 1, 1, 1, 1, 1, x])/3 + 
             H[1, 1, 1, 1, x]*((-448*(-1 + x)^2)/27 + 8*(-1 + x)^2*zeta[2]) + 
             (18368*(-1 + x)^2*zeta[3])/243 - (392*(-1 + x)^2*zeta[3]^2)/27 + 
             zeta[2]*((7808*(-1 + x)^2)/81 - (280*(-1 + x)^2*zeta[3])/9) + 
             H[1, 1, 1, x]*((2624*(-1 + x)^2)/81 - (40*(-1 + x)^2*zeta[2])/
                3 - (112*(-1 + x)^2*zeta[3])/9) + (140*(-1 + x)^2*zeta[4])/
              9 + H[1, 1, x]*((-15616*(-1 + x)^2)/243 + (224*(-1 + x)^2*
                 zeta[2])/9 + (560*(-1 + x)^2*zeta[3])/27 + 5*(-1 + x)^2*
                zeta[4]) + (496*(-1 + x)^2*zeta[5])/9 + 
             H[1, x]*((93440*(-1 + x)^2)/729 - (3136*(-1 + x)^2*zeta[3])/81 + 
               zeta[2]*((-1312*(-1 + x)^2)/27 + (56*(-1 + x)^2*zeta[3])/3) - 
               (25*(-1 + x)^2*zeta[4])/3 - (496*(-1 + x)^2*zeta[5])/15) + 
             (133*(-1 + x)^2*zeta[6])/8) + CA*((2099456*(-1 + x)^2)/2187 - 
             (268*(-1 + x)^2*H[1, 1, 1, 1, 1, x])/9 + 
             (44*(-1 + x)^2*H[1, 1, 1, 1, 1, 1, x])/3 + H[1, 1, 1, 1, x]*
              ((1616*(-1 + x)^2)/27 - 22*(-1 + x)^2*zeta[2]) + 
             (1078*(-1 + x)^2*zeta[3]^2)/27 + zeta[2]*((-29152*(-1 + x)^2)/
                81 + (938*(-1 + x)^2*zeta[3])/9) - (505*(-1 + x)^2*zeta[4])/
              9 + zeta[3]*((-67984*(-1 + x)^2)/243 - (196*(-1 + x)^2*zeta[4])/
                3) + H[1, 1, 1, x]*((-9712*(-1 + x)^2)/81 + (134*(-1 + x)^2*
                 zeta[2])/3 + (308*(-1 + x)^2*zeta[3])/9 - 28*(-1 + x)^2*
                zeta[4]) + H[1, 1, x]*((58304*(-1 + x)^2)/243 - 
               (808*(-1 + x)^2*zeta[2])/9 - (1876*(-1 + x)^2*zeta[3])/27 - 
               (55*(-1 + x)^2*zeta[4])/4) - (8308*(-1 + x)^2*zeta[5])/45 - 
             (1463*(-1 + x)^2*zeta[6])/32 + H[1, x]*((-349888*(-1 + x)^2)/
                729 + (11312*(-1 + x)^2*zeta[3])/81 + zeta[2]*
                ((4856*(-1 + x)^2)/27 - (154*(-1 + x)^2*zeta[3])/3) + 
               (335*(-1 + x)^2*zeta[4])/12 + (1364*(-1 + x)^2*zeta[5])/15 + 
               (23*(-1 + x)^2*zeta[6])/2))))) + 
     as^3*((104*CA^2*Cr*ep^2*(-1 + x)^2 + Cr*ep^3*
          ((392*CA*Nf*TF*(-1 + x)^2)/3 + CA^2*((-1078*(-1 + x)^2)/3 - 
             208*(-1 + x)^2*H[1, x])))*plusD[5, x] - 
       (280*CA^2*Cr*ep^3*(-1 + x)^2*plusD[6, x])/3 + 
       plusD[4, x]*(-80*CA^2*Cr*ep*(-1 + x)^2 + 
         Cr*ep^2*(-160*CA*Nf*TF*(-1 + x)^2 + CA^2*(440*(-1 + x)^2 + 
             160*(-1 + x)^2*H[1, x])) + Cr*ep^3*((-80*Nf^2*TF^2*(-1 + x)^2)/
            9 + CA*Nf*TF*((-2360*(-1 + x)^2)/9 + (1040*(-1 + x)^2*H[1, x])/
              3) + CA^2*(975*(-1 + x)^2 - (2860*(-1 + x)^2*H[1, x])/3 - 
             320*(-1 + x)^2*H[1, 1, x] + 480*(-1 + x)^2*zeta[2]))) + 
       Cr*(CA*Nf*TF*((16*(-1 + x)^2*H[0, x])/3 + (16*(-1 + x)^2*(20 + 3*x)*
             H[1, x])/(9*x) - (32*(-1 + x)^2*H[2, x])/(3*x) - 
           (128*(-1 + x)^2*H[1, 0, x])/(3*x) - (64*(-1 + x)^2*H[1, 1, x])/
            (3*x)) + CA^2*((88*(-1 + x)^2*H[2, x])/(3*x) + 
           (16*(-1 + x)*(-8 + 11*x)*H[3, x])/x + (352*(-1 + x)^2*H[1, 0, x])/
            (3*x) + (176*(-1 + x)^2*H[1, 1, x])/(3*x) + 
           (24*(-1 + x)^2*H[1, 2, x])/x + (16*(-1 + x)*(-6 + 7*x)*H[2, 0, x])/
            x + (24*(-1 + x)*(-2 + 3*x)*H[2, 1, x])/x + 
           64*(-1 + x)*H[0, 0, 0, x] + (32*(-1 + x)^2*H[1, 0, 0, x])/x + 
           (16*(-1 + x)^2*H[1, 1, 0, x])/x + H[0, x]*((-8*(-1 + x)^2)/3 - 
             80*(-1 + x)*zeta[2]) + H[1, x]*((-8*(-1 + x)^2*(134 + 3*x))/
              (9*x) + (24*(-1 + x)^2*zeta[2])/x) - 40*(-1 + x)*zeta[3])) + 
       plusD[3, x]*(32*CA^2*Cr*(-1 + x)^2 + 
         Cr*ep*((416*CA*Nf*TF*(-1 + x)^2)/3 + CA^2*((-1144*(-1 + x)^2)/3 - 
             64*(-1 + x)^2*H[1, x])) + Cr*ep^2*((448*Nf^2*TF^2*(-1 + x)^2)/
            27 + CA*Nf*TF*((6016*(-1 + x)^2)/27 - (2944*(-1 + x)^2*H[1, x])/
              9) + CA^2*((-2780*(-1 + x)^2)/3 + (8096*(-1 + x)^2*H[1, x])/9 + 
             128*(-1 + x)^2*H[1, 1, x] - (832*(-1 + x)^2*zeta[2])/3)) + 
         Cr*ep^3*((-64*CF*Nf*TF*(-1 + x)^2)/3 + Nf^2*TF^2*
            ((1600*(-1 + x)^2)/27 - (320*(-1 + x)^2*H[1, x])/9) + 
           CA*Nf*TF*((15904*(-1 + x)^2)/81 - (11680*(-1 + x)^2*H[1, x])/27 + 
             704*(-1 + x)^2*H[1, 1, x] - (5216*(-1 + x)^2*zeta[2])/9) + 
           CA^2*((-122468*(-1 + x)^2)/81 - 1936*(-1 + x)^2*H[1, 1, x] - 
             256*(-1 + x)^2*H[1, 1, 1, x] + (14344*(-1 + x)^2*zeta[2])/9 + 
             H[1, x]*((49556*(-1 + x)^2)/27 + (1664*(-1 + x)^2*zeta[2])/3) - 
             2080*(-1 + x)^2*zeta[3]))) + 
       Cr*ep*(CA*Nf*TF*((272*(-1 + x)^2*H[0, x])/9 - 
           (16*(-1 + x)^2*(10 + 3*x)*H[2, x])/(9*x) + (32*(-1 + x)^2*H[3, x])/
            (3*x) - 16*(-1 + x)^2*H[0, 0, x] - (80*(-1 + x)^2*(20 + 3*x)*
             H[1, 0, x])/(9*x) - (16*(-1 + x)^2*(40 + 9*x)*H[1, 1, x])/
            (9*x) + (512*(-1 + x)^2*H[1, 2, x])/(3*x) + 
           (512*(-1 + x)^2*H[2, 0, x])/(3*x) + (32*(-1 + x)^2*H[2, 1, x])/x + 
           (288*(-1 + x)^2*H[1, 0, 0, x])/x + (256*(-1 + x)^2*H[1, 1, 0, x])/
            x + (64*(-1 + x)^2*H[1, 1, 1, x])/x + (16*(-1 + x)^2*zeta[2])/3 + 
           H[1, x]*((16*(-1 + x)^2*(94 + 51*x))/(27*x) - 
             (160*(-1 + x)^2*zeta[2])/(3*x))) + 
         CA^2*((-88*(-1 + x)^2*H[3, x])/(3*x) - (32*(-1 + x)*(-23 + 34*x)*
             H[4, x])/x - (1408*(-1 + x)^2*H[1, 2, x])/(3*x) - 
           (608*(-1 + x)^2*H[1, 3, x])/x - (1408*(-1 + x)^2*H[2, 0, x])/
            (3*x) - (88*(-1 + x)^2*H[2, 1, x])/x - 
           (8*(-1 + x)*(-74 + 109*x)*H[2, 2, x])/x - 
           (16*(-1 + x)*(-44 + 65*x)*H[3, 0, x])/x - 
           (16*(-1 + x)*(-26 + 33*x)*H[3, 1, x])/x - 
           (792*(-1 + x)^2*H[1, 0, 0, x])/x - (704*(-1 + x)^2*H[1, 1, 0, x])/
            x - (176*(-1 + x)^2*H[1, 1, 1, x])/x - 
           (88*(-1 + x)^2*H[1, 1, 2, x])/x - (464*(-1 + x)^2*H[1, 2, 0, x])/
            x - (248*(-1 + x)^2*H[1, 2, 1, x])/x - 
           (16*(-1 + x)*(-34 + 59*x)*H[2, 0, 0, x])/x - 
           (16*(-1 + x)*(-27 + 32*x)*H[2, 1, 0, x])/x - 
           (8*(-1 + x)*(-16 + 23*x)*H[2, 1, 1, x])/x - 640*(-1 + x)*
            H[0, 0, 0, 0, x] - (512*(-1 + x)^2*H[1, 0, 0, 0, x])/x - 
           (112*(-1 + x)^2*H[1, 1, 0, 0, x])/x - 
           (80*(-1 + x)^2*H[1, 1, 1, 0, x])/x - (8*(-1 + x)^2*zeta[2])/3 - 
           (4*(-1 + x)*zeta[2]^2)/5 + H[0, 0, x]*(8*(-1 + x)^2 + 
             272*(-1 + x)*zeta[2]) + H[1, 1, x]*((8*(-1 + x)^2*(268 + 9*x))/
              (9*x) - (56*(-1 + x)^2*zeta[2])/x) + H[1, 0, x]*
            ((40*(-1 + x)^2*(134 + 3*x))/(9*x) + (128*(-1 + x)^2*zeta[2])/
              x) + H[2, x]*((8*(-1 + x)^2*(67 + 3*x))/(9*x) + 
             (8*(-1 + x)*(-8 + 45*x)*zeta[2])/x) + 
           H[0, x]*((-112*(-1 + x)^2)/9 - 432*(-1 + x)*zeta[3]) + 
           H[1, x]*((-16*(-1 + x)^2*(395 + 21*x))/(27*x) + 
             (440*(-1 + x)^2*zeta[2])/(3*x) + (200*(-1 + x)^2*zeta[3])/x))) + 
       plusD[2, x]*(Cr*(176*CA^2*(-1 + x)^2 - 64*CA*Nf*TF*(-1 + x)^2) + 
         Cr*ep*((-64*Nf^2*TF^2*(-1 + x)^2)/3 + CA*Nf*TF*(-96*(-1 + x)^2 + 
             192*(-1 + x)^2*H[1, x]) + CA^2*((1660*(-1 + x)^2)/3 - 
             528*(-1 + x)^2*H[1, x] + 96*(-1 + x)^2*zeta[2])) + 
         Cr*ep^2*(32*CF*Nf*TF*(-1 + x)^2 + Nf^2*TF^2*((-2240*(-1 + x)^2)/27 + 
             (448*(-1 + x)^2*H[1, x])/9) + CA*Nf*TF*((4064*(-1 + x)^2)/27 + 
             (1376*(-1 + x)^2*H[1, x])/9 - 448*(-1 + x)^2*H[1, 1, x] + 
             352*(-1 + x)^2*zeta[2]) + CA^2*((15844*(-1 + x)^2)/27 + 
             1232*(-1 + x)^2*H[1, 1, x] - 968*(-1 + x)^2*zeta[2] + 
             H[1, x]*((-9476*(-1 + x)^2)/9 - 192*(-1 + x)^2*zeta[2]) + 
             992*(-1 + x)^2*zeta[3])) + Cr*ep^3*
          (Nf^2*TF^2*((-18944*(-1 + x)^2)/81 + (1600*(-1 + x)^2*H[1, x])/9 - 
             (320*(-1 + x)^2*H[1, 1, x])/3 + (1184*(-1 + x)^2*zeta[2])/9) + 
           CF*Nf*TF*((880*(-1 + x)^2)/3 - 64*(-1 + x)^2*H[1, x] - 
             256*(-1 + x)^2*zeta[3]) + CA*Nf*TF*((79232*(-1 + x)^2)/81 - 
             (800*(-1 + x)^2*H[1, 1, x])/3 + 960*(-1 + x)^2*H[1, 1, 1, x] - 
             (1072*(-1 + x)^2*zeta[2])/9 + H[1, x]*((-1120*(-1 + x)^2)/3 - 
               (2144*(-1 + x)^2*zeta[2])/3) + 2464*(-1 + x)^2*zeta[3]) + 
           CA^2*((-14216*(-1 + x)^2)/81 - 2640*(-1 + x)^2*H[1, 1, 1, x] - 
             1030*(-1 + x)^2*zeta[2] + H[1, 1, x]*(2052*(-1 + x)^2 + 384*
                (-1 + x)^2*zeta[2]) - 6072*(-1 + x)^2*zeta[3] + 
             H[1, x]*((-9580*(-1 + x)^2)/9 + (5896*(-1 + x)^2*zeta[2])/3 - 
               1984*(-1 + x)^2*zeta[3]) + 2456*(-1 + x)^2*zeta[4]))) + 
       Cr*ep^2*(CA*Nf*TF*((80*(-1 + x)^2*(2 + 3*x)*H[3, x])/(9*x) - 
           (32*(-1 + x)^2*H[4, x])/(3*x) - (272*(-1 + x)^2*H[0, 0, x])/3 + 
           (16*(-1 + x)^2*(220 + 21*x)*H[1, 2, x])/(9*x) - 
           (2240*(-1 + x)^2*H[1, 3, x])/(3*x) + (16*(-1 + x)^2*(80 + x)*
             H[2, 0, x])/(3*x) - (16*(-10 + x)*(-1 + x)^2*H[2, 1, x])/(3*x) - 
           (1312*(-1 + x)^2*H[2, 2, x])/(3*x) - (1984*(-1 + x)^2*H[3, 0, x])/
            (3*x) - (32*(-1 + x)^2*H[3, 1, x])/x + 
           (112*(-1 + x)^2*H[0, 0, 0, x])/3 + (16*(-1 + x)^2*(410 + 39*x)*
             H[1, 0, 0, x])/(9*x) + (16*(-1 + x)^2*(6 + 380*x + 33*x^2)*
             H[1, 1, 0, x])/(9*x^2) + (16*(-1 + x)^2*(6 + 80*x + 15*x^2)*
             H[1, 1, 1, x])/(9*x^2) - (704*(-1 + x)^2*H[1, 1, 2, x])/x - 
           (1376*(-1 + x)^2*H[1, 2, 0, x])/x - (448*(-1 + x)^2*H[1, 2, 1, x])/
            x - (3200*(-1 + x)^2*H[2, 0, 0, x])/(3*x) - 
           (2816*(-1 + x)^2*H[2, 1, 0, x])/(3*x) - 
           (160*(-1 + x)^2*H[2, 1, 1, x])/(3*x) - 
           (4064*(-1 + x)^2*H[1, 0, 0, 0, x])/(3*x) - 
           (4576*(-1 + x)^2*H[1, 1, 0, 0, x])/(3*x) - 
           (3200*(-1 + x)^2*H[1, 1, 1, 0, x])/(3*x) - 
           (448*(-1 + x)^2*H[1, 1, 1, 1, x])/(3*x) + 
           (16*(-1 + x)^2*(6 + 17*x)*zeta[2])/(9*x) + 
           H[0, x]*((2416*(-1 + x)^2)/27 - (64*(-1 + x)^2*zeta[2])/3) + 
           H[2, x]*((-16*(-1 + x)^2*(56 + 51*x))/(27*x) - 
             (96*(-1 + x)^2*zeta[2])/x) + H[1, 1, x]*
            ((-272*(-1 + x)^2*(10 + 9*x))/(27*x) - (32*(-1 + x)^2*zeta[2])/
              (3*x)) + H[1, 0, x]*((-16*(-1 + x)^2*(506 + 255*x))/(27*x) + 
             (320*(-1 + x)^2*zeta[2])/x) + (64*(-1 + x)^2*zeta[3])/3 + 
           H[1, x]*((16*(-1 + x)^2*(458 + 453*x))/(81*x) - 
             (32*(-1 + x)^2*(3 + 20*x + 9*x^2)*zeta[2])/(9*x^2) - 
             (3232*(-1 + x)^2*zeta[3])/(9*x))) + 
         CA^2*((88*(-1 + x)^2*H[4, x])/(3*x) + (32*(-1 + x)*(-107 + 174*x)*
             H[5, x])/x + (6160*(-1 + x)^2*H[1, 3, x])/(3*x) + 
           (3920*(-1 + x)^2*H[1, 4, x])/x + (3608*(-1 + x)^2*H[2, 2, x])/
            (3*x) + (32*(-1 + x)*(-118 + 171*x)*H[2, 3, x])/x + 
           (5456*(-1 + x)^2*H[3, 0, x])/(3*x) + (88*(-1 + x)^2*H[3, 1, x])/
            x + (32*(-1 + x)*(-116 + 165*x)*H[3, 2, x])/x + 
           (16*(-1 + x)*(-224 + 375*x)*H[4, 0, x])/x + 
           (16*(-1 + x)*(-118 + 161*x)*H[4, 1, x])/x + 
           (1936*(-1 + x)^2*H[1, 1, 2, x])/x + (2000*(-1 + x)^2*
             H[1, 1, 3, x])/x + (3784*(-1 + x)^2*H[1, 2, 0, x])/x + 
           (1232*(-1 + x)^2*H[1, 2, 1, x])/x + (2752*(-1 + x)^2*
             H[1, 2, 2, x])/x + (3760*(-1 + x)^2*H[1, 3, 0, x])/x + 
           (1744*(-1 + x)^2*H[1, 3, 1, x])/x + (8800*(-1 + x)^2*
             H[2, 0, 0, x])/(3*x) + (7744*(-1 + x)^2*H[2, 1, 0, x])/(3*x) + 
           (440*(-1 + x)^2*H[2, 1, 1, x])/(3*x) + (8*(-1 + x)*(-256 + 395*x)*
             H[2, 1, 2, x])/x + (16*(-1 + x)*(-202 + 317*x)*H[2, 2, 0, x])/
            x + (8*(-1 + x)*(-202 + 275*x)*H[2, 2, 1, x])/x + 
           (16*(-1 + x)*(-208 + 381*x)*H[3, 0, 0, x])/x + 
           (16*(-1 + x)*(-167 + 229*x)*H[3, 1, 0, x])/x + 
           (16*(-1 + x)*(-55 + 69*x)*H[3, 1, 1, x])/x + 
           (11176*(-1 + x)^2*H[1, 0, 0, 0, x])/(3*x) + 
           (12584*(-1 + x)^2*H[1, 1, 0, 0, x])/(3*x) + 
           (8800*(-1 + x)^2*H[1, 1, 1, 0, x])/(3*x) + 
           (1232*(-1 + x)^2*H[1, 1, 1, 1, x])/(3*x) + 
           (296*(-1 + x)^2*H[1, 1, 1, 2, x])/x + 
           (1344*(-1 + x)^2*H[1, 1, 2, 0, x])/x + 
           (760*(-1 + x)^2*H[1, 1, 2, 1, x])/x + 
           (3312*(-1 + x)^2*H[1, 2, 0, 0, x])/x + 
           (1872*(-1 + x)^2*H[1, 2, 1, 0, x])/x + 
           (616*(-1 + x)^2*H[1, 2, 1, 1, x])/x + (16*(-1 + x)*(-218 + 415*x)*
             H[2, 0, 0, 0, x])/x + (16*(-1 + x)*(-143 + 241*x)*
             H[2, 1, 0, 0, x])/x + (64*(-1 + x)*(-20 + 23*x)*
             H[2, 1, 1, 0, x])/x + (8*(-1 + x)*(-26 + 41*x)*H[2, 1, 1, 1, x])/
            x + 4160*(-1 + x)*H[0, 0, 0, 0, 0, x] + 
           (4000*(-1 + x)^2*H[1, 0, 0, 0, 0, x])/x + 
           (2064*(-1 + x)^2*H[1, 1, 0, 0, 0, x])/x + 
           (368*(-1 + x)^2*H[1, 1, 1, 0, 0, x])/x + 
           (304*(-1 + x)^2*H[1, 1, 1, 1, 0, x])/x + H[0, 0, 0, x]*
            ((-56*(-1 + x)^2)/3 - 1040*(-1 + x)*zeta[2]) + 
           H[1, 2, x]*((-8*(-1 + x)^2*(1474 + 21*x))/(9*x) - 
             (824*(-1 + x)^2*zeta[2])/x) + H[1, 0, 0, x]*
            ((-8*(-1 + x)^2*(2747 + 39*x))/(9*x) - (720*(-1 + x)^2*zeta[2])/
              x) + H[1, 1, 0, x]*((-8*(-1 + x)^2*(6 + 2546*x + 33*x^2))/
              (9*x^2) - (672*(-1 + x)^2*zeta[2])/x) + H[1, 1, 1, x]*
            ((-8*(-1 + x)^2*(6 + 536*x + 15*x^2))/(9*x^2) + 
             (136*(-1 + x)^2*zeta[2])/x) + H[2, 0, x]*
            ((-8*(-1 + x)^2*(536 + x))/(3*x) - (96*(-1 + x)*(-11 + 21*x)*zeta[
                2])/x) + H[2, 1, x]*((8*(-67 + x)*(-1 + x)^2)/(3*x) - 
             (32*(-1 + x)*(-19 + 56*x)*zeta[2])/x) + 
           H[3, x]*((-8*(-1 + x)^2*(67 + 15*x))/(9*x) - 
             (16*(-1 + x)*(-65 + 137*x)*zeta[2])/x) - (32*(-1 + x)^2*zeta[3])/
            3 + zeta[2]*((-16*(-1 + x)^2*(3 + 7*x))/(9*x) + 
             368*(-1 + x)*zeta[3]) + H[0, 0, x]*((112*(-1 + x)^2)/3 + 
             2112*(-1 + x)*zeta[3]) + H[1, 1, x]*
            ((16*(-1 + x)^2*(781 + 63*x))/(27*x) + (88*(-1 + x)^2*zeta[2])/
              (3*x) - (664*(-1 + x)^2*zeta[3])/x) + H[1, 0, x]*
            ((16*(-1 + x)^2*(1993 + 105*x))/(27*x) - (880*(-1 + x)^2*zeta[2])/
              x + (688*(-1 + x)^2*zeta[3])/x) + H[2, x]*
            ((16*(-1 + x)^2*(202 + 21*x))/(27*x) + (264*(-1 + x)^2*zeta[2])/
              x + (24*(-1 + x)*(-16 + 101*x)*zeta[3])/x) + 
           H[0, x]*((-800*(-1 + x)^2)/27 + (32*(-1 + x)^2*zeta[2])/3 - 
             1260*(-1 + x)*zeta[4]) + H[1, x]*((-32*(-1 + x)^2*(1178 + 75*x))/
              (81*x) + (16*(-1 + x)^2*(3 + 134*x + 9*x^2)*zeta[2])/(9*x^2) + 
             (8888*(-1 + x)^2*zeta[3])/(9*x) + (372*(-1 + x)^2*zeta[4])/x) - 
           1048*(-1 + x)*zeta[5])) + plusD[1, x]*
        (Cr*((128*Nf^2*TF^2*(-1 + x)^2)/9 + CA*Nf*TF*((-64*(-1 + x)^2)/9 - 
             (128*(-1 + x)^2*H[1, x])/3) + CA^2*((-392*(-1 + x)^2)/3 + 
             (352*(-1 + x)^2*H[1, x])/3 - 32*(-1 + x)^2*zeta[2])) + 
         Cr*ep*(-32*CF*Nf*TF*(-1 + x)^2 + Nf^2*TF^2*((640*(-1 + x)^2)/9 - 
             (128*(-1 + x)^2*H[1, x])/3) + CA*Nf*TF*((-9280*(-1 + x)^2)/27 + 
             (832*(-1 + x)^2*H[1, x])/9 + 128*(-1 + x)^2*H[1, 1, x] - 
             (256*(-1 + x)^2*zeta[2])/3) + CA^2*((7064*(-1 + x)^2)/27 - 
             352*(-1 + x)^2*H[1, 1, x] + (704*(-1 + x)^2*zeta[2])/3 + 
             H[1, x]*((1384*(-1 + x)^2)/9 + 64*(-1 + x)^2*zeta[2]) - 
             256*(-1 + x)^2*zeta[3])) + Cr*ep^2*
          (Nf^2*TF^2*((17152*(-1 + x)^2)/81 - (4480*(-1 + x)^2*H[1, x])/27 + 
             (896*(-1 + x)^2*H[1, 1, x])/9 - (1088*(-1 + x)^2*zeta[2])/9) + 
           CA*Nf*TF*((-36608*(-1 + x)^2)/27 - (2368*(-1 + x)^2*H[1, 1, x])/
              9 - (896*(-1 + x)^2*H[1, 1, 1, x])/3 + (5024*(-1 + x)^2*zeta[
                2])/9 + H[1, x]*(832*(-1 + x)^2 + (448*(-1 + x)^2*zeta[2])/
                3) - (10304*(-1 + x)^2*zeta[3])/9) + 
           CF*Nf*TF*((-880*(-1 + x)^2)/3 + 64*(-1 + x)^2*H[1, x] + 
             256*(-1 + x)^2*zeta[3]) + CA^2*((151832*(-1 + x)^2)/81 + 
             (2464*(-1 + x)^2*H[1, 1, 1, x])/3 - (5012*(-1 + x)^2*zeta[2])/
              9 + H[1, 1, x]*(-200*(-1 + x)^2 - 128*(-1 + x)^2*zeta[2]) + 
             (22000*(-1 + x)^2*zeta[3])/9 + H[1, x]*((-20024*(-1 + x)^2)/27 - 
               (1232*(-1 + x)^2*zeta[2])/3 + 512*(-1 + x)^2*zeta[3]) - 
             392*(-1 + x)^2*zeta[4])) + Cr*ep^3*
          (Nf^2*TF^2*((134656*(-1 + x)^2)/243 + (3200*(-1 + x)^2*H[1, 1, x])/
              9 - (640*(-1 + x)^2*H[1, 1, 1, x])/3 - (11840*(-1 + x)^2*zeta[
                2])/27 + H[1, x]*((-37888*(-1 + x)^2)/81 + (2368*(-1 + x)^2*
                 zeta[2])/9) - (896*(-1 + x)^2*zeta[3])/9) + 
           CA*Nf*TF*((-1028720*(-1 + x)^2)/243 + (5440*(-1 + x)^2*H[1, 1, 1, 
                x])/9 + 640*(-1 + x)^2*H[1, 1, 1, 1, x] + 
             (72032*(-1 + x)^2*zeta[2])/27 + H[1, 1, x]*((-48832*(-1 + x)^2)/
                27 - (832*(-1 + x)^2*zeta[2])/3) - (21056*(-1 + x)^2*zeta[3])/
              27 + H[1, x]*((242432*(-1 + x)^2)/81 - (11104*(-1 + x)^2*
                 zeta[2])/9 + (7168*(-1 + x)^2*zeta[3])/3) - 
             (11000*(-1 + x)^2*zeta[4])/3) + CF*Nf*TF*
            ((-13688*(-1 + x)^2)/9 - 128*(-1 + x)^2*H[1, 1, x] + 
             160*(-1 + x)^2*zeta[2] + (2432*(-1 + x)^2*zeta[3])/3 + 
             H[1, x]*((1760*(-1 + x)^2)/3 - 512*(-1 + x)^2*zeta[3]) + 
             384*(-1 + x)^2*zeta[4]) + CA^2*((594172*(-1 + x)^2)/81 - 
             1760*(-1 + x)^2*H[1, 1, 1, 1, x] + H[1, 1, 1, x]*
              ((2632*(-1 + x)^2)/9 + 256*(-1 + x)^2*zeta[2]) + 
             (74536*(-1 + x)^2*zeta[3])/27 + H[1, 1, x]*((45944*(-1 + x)^2)/
                27 + (2288*(-1 + x)^2*zeta[2])/3 - 1024*(-1 + x)^2*zeta[3]) + 
             zeta[2]*((-100916*(-1 + x)^2)/27 + (5536*(-1 + x)^2*zeta[3])/
                3) + (27082*(-1 + x)^2*zeta[4])/3 + H[1, x]*
              ((-113072*(-1 + x)^2)/27 + (11476*(-1 + x)^2*zeta[2])/9 - 
               (15488*(-1 + x)^2*zeta[3])/3 + 784*(-1 + x)^2*zeta[4]) - 
             10112*(-1 + x)^2*zeta[5]))) + 
       Cr*ep^3*(CA*Nf*TF*((-16*(-1 + x)^2*(10 + 39*x)*H[4, x])/(9*x) + 
           (32*(-1 + x)^2*H[5, x])/(3*x) - (16*(-1 + x)^2*(280 + 23*x)*
             H[1, 3, x])/(3*x) + (9152*(-1 + x)^2*H[1, 4, x])/(3*x) - 
           (16*(-1 + x)^2*(490 + 9*x)*H[2, 2, x])/(9*x) + 
           (2400*(-1 + x)^2*H[2, 3, x])/x - (16*(-1 + x)^2*(260 + 9*x)*
             H[3, 0, x])/(3*x) - (16*(-1 + x)^2*(10 + 7*x)*H[3, 1, x])/
            (3*x) + (1504*(-1 + x)^2*H[3, 2, x])/x + 
           (7808*(-1 + x)^2*H[4, 0, x])/(3*x) + (32*(-1 + x)^2*H[4, 1, x])/
            x + (1904*(-1 + x)^2*H[0, 0, 0, x])/9 - 
           (16*(-1 + x)^2*(6 + 800*x + 51*x^2)*H[1, 1, 2, x])/(9*x^2) + 
           (10496*(-1 + x)^2*H[1, 1, 3, x])/(3*x) - 
           (16*(-1 + x)^2*(-4 + 530*x + 11*x^2)*H[1, 2, 0, x])/(3*x^2) - 
           (16*(-1 + x)^2*(-4 + 160*x + 5*x^2)*H[1, 2, 1, x])/(3*x^2) + 
           (3072*(-1 + x)^2*H[1, 2, 2, x])/x + (16288*(-1 + x)^2*
             H[1, 3, 0, x])/(3*x) + (5056*(-1 + x)^2*H[1, 3, 1, x])/(3*x) - 
           (16*(-1 + x)^2*(1240 + 3*x)*H[2, 0, 0, x])/(9*x) + 
           (16*(-1 + x)^2*(-6 - 1120*x + 3*x^2)*H[2, 1, 0, x])/(9*x^2) - 
           (16*(-1 + x)^2*(6 + 50*x + 3*x^2)*H[2, 1, 1, x])/(9*x^2) + 
           (6496*(-1 + x)^2*H[2, 1, 2, x])/(3*x) + 
           (14336*(-1 + x)^2*H[2, 2, 0, x])/(3*x) + 
           (3040*(-1 + x)^2*H[2, 2, 1, x])/(3*x) + 
           (12224*(-1 + x)^2*H[3, 0, 0, x])/(3*x) + 
           (10688*(-1 + x)^2*H[3, 1, 0, x])/(3*x) + 
           (160*(-1 + x)^2*H[3, 1, 1, x])/(3*x) - 80*(-1 + x)^2*
            H[0, 0, 0, 0, x] - (16*(-1 + x)^2*(1570 + 87*x)*H[1, 0, 0, 0, x])/
            (9*x) - (16*(-1 + x)^2*(18 + 1810*x + 81*x^2)*H[1, 1, 0, 0, x])/
            (9*x^2) - (16*(-1 + x)^2*(24 + 1300*x + 63*x^2)*H[1, 1, 1, 0, x])/
            (9*x^2) - (16*(-1 + x)^2*(12 + 160*x + 33*x^2)*H[1, 1, 1, 1, x])/
            (9*x^2) + (7616*(-1 + x)^2*H[1, 1, 1, 2, x])/(3*x) + 
           (17056*(-1 + x)^2*H[1, 1, 2, 0, x])/(3*x) + 
           (5120*(-1 + x)^2*H[1, 1, 2, 1, x])/(3*x) + 
           (20576*(-1 + x)^2*H[1, 2, 0, 0, x])/(3*x) + 
           (14944*(-1 + x)^2*H[1, 2, 1, 0, x])/(3*x) + 
           (2752*(-1 + x)^2*H[1, 2, 1, 1, x])/(3*x) + 
           (14912*(-1 + x)^2*H[2, 0, 0, 0, x])/(3*x) + 
           (5632*(-1 + x)^2*H[2, 1, 0, 0, x])/x + 
           (11392*(-1 + x)^2*H[2, 1, 1, 0, x])/(3*x) + 
           (352*(-1 + x)^2*H[2, 1, 1, 1, x])/(3*x) + 
           (5600*(-1 + x)^2*H[1, 0, 0, 0, 0, x])/x + 
           (6944*(-1 + x)^2*H[1, 1, 0, 0, 0, x])/x + 
           (6112*(-1 + x)^2*H[1, 1, 1, 0, 0, x])/x + 
           (3840*(-1 + x)^2*H[1, 1, 1, 1, 0, x])/x + 
           (320*(-1 + x)^2*H[1, 1, 1, 1, 1, x])/x + 
           (16*(-1 + x)^2*(48 + 151*x)*zeta[2])/(27*x) + 
           H[0, 0, x]*((-2416*(-1 + x)^2)/9 + (160*(-1 + x)^2*zeta[2])/3) + 
           H[1, 0, 0, x]*((16*(-1 + x)^2*(2170 + 663*x))/(27*x) - 
             (4192*(-1 + x)^2*zeta[2])/(3*x)) + H[1, 1, 0, x]*
            ((176*(-1 + x)^2*(6 + 182*x + 51*x^2))/(27*x^2) - 
             (3136*(-1 + x)^2*zeta[2])/(3*x)) + H[2, 0, x]*
            ((16*(-1 + x)^2*(436 + 17*x))/(9*x) - (1600*(-1 + x)^2*zeta[2])/
              (3*x)) + H[1, 2, x]*((16*(-1 + x)^2*(1142 + 357*x))/(27*x) - 
             (448*(-1 + x)^2*zeta[2])/(3*x)) + H[1, 1, 1, x]*
            ((16*(-1 + x)^2*(66 + 358*x + 255*x^2))/(27*x^2) + 
             (1568*(-1 + x)^2*zeta[2])/(3*x)) + H[3, x]*
            ((16*(-1 + x)^2*(56 + 255*x))/(27*x) + (1760*(-1 + x)^2*zeta[2])/
              (3*x)) + H[2, 1, x]*((-16*(-1 + x)^2*(-44 + 17*x))/(9*x) + 
             (2144*(-1 + x)^2*zeta[2])/(3*x)) + (32*(-1 + x)^2*(-3 + 34*x)*
             zeta[3])/(9*x) + H[0, x]*((17360*(-1 + x)^2)/81 - 
             (1088*(-1 + x)^2*zeta[2])/9 - (32*(-1 + x)^2*zeta[3])/9) + 
           H[2, x]*((-16*(-1 + x)^2*(328 + 453*x))/(81*x) + 
             (32*(-1 + x)^2*(3 - 85*x + 9*x^2)*zeta[2])/(9*x^2) + 
             (6400*(-1 + x)^2*zeta[3])/(9*x)) + H[1, 1, x]*
            ((-16*(-1 + x)^2*(718 + 1359*x))/(81*x) + 
             (32*(-1 + x)^2*(6 - 50*x + 27*x^2)*zeta[2])/(9*x^2) + 
             (1312*(-1 + x)^2*zeta[3])/x) + H[1, 0, x]*
            ((-16*(-1 + x)^2*(2686 + 2265*x))/(81*x) + 
             (32*(-1 + x)^2*(155 + 27*x)*zeta[2])/(9*x) + 
             (16192*(-1 + x)^2*zeta[3])/(9*x)) - 68*(-1 + x)^2*zeta[4] + 
           H[1, x]*((16*(-1 + x)^2*(2374 + 3255*x))/(243*x) - 
             (32*(-1 + x)^2*(33 + 94*x + 153*x^2)*zeta[2])/(27*x^2) - 
             (32*(-1 + x)^2*(-9 + 575*x + 39*x^2)*zeta[3])/(27*x^2) - 
             (3068*(-1 + x)^2*zeta[4])/(3*x))) + 
         CA^2*((-88*(-1 + x)^2*H[5, x])/(3*x) - (32*(-1 + x)*(-463 + 824*x)*
             H[6, x])/x - (25168*(-1 + x)^2*H[1, 4, x])/(3*x) - 
           (20976*(-1 + x)^2*H[1, 5, x])/x - (6600*(-1 + x)^2*H[2, 3, x])/x - 
           (16*(-1 + x)*(-1222 + 1821*x)*H[2, 4, x])/x - 
           (4136*(-1 + x)^2*H[3, 2, x])/x - (16*(-1 + x)*(-1174 + 1713*x)*
             H[3, 3, x])/x - (21472*(-1 + x)^2*H[4, 0, x])/(3*x) - 
           (88*(-1 + x)^2*H[4, 1, x])/x - (16*(-1 + x)*(-1126 + 1637*x)*
             H[4, 2, x])/x - (16*(-1 + x)*(-1044 + 1895*x)*H[5, 0, x])/x - 
           (16*(-1 + x)*(-490 + 751*x)*H[5, 1, x])/x - 
           (28864*(-1 + x)^2*H[1, 1, 3, x])/(3*x) - 
           (13600*(-1 + x)^2*H[1, 1, 4, x])/x - 
           (8448*(-1 + x)^2*H[1, 2, 2, x])/x - (17280*(-1 + x)^2*
             H[1, 2, 3, x])/x - (44792*(-1 + x)^2*H[1, 3, 0, x])/(3*x) - 
           (13904*(-1 + x)^2*H[1, 3, 1, x])/(3*x) - 
           (16768*(-1 + x)^2*H[1, 3, 2, x])/x - (21680*(-1 + x)^2*
             H[1, 4, 0, x])/x - (9088*(-1 + x)^2*H[1, 4, 1, x])/x - 
           (17864*(-1 + x)^2*H[2, 1, 2, x])/(3*x) - 
           (16*(-1 + x)*(-835 + 1228*x)*H[2, 1, 3, x])/x - 
           (39424*(-1 + x)^2*H[2, 2, 0, x])/(3*x) - 
           (8360*(-1 + x)^2*H[2, 2, 1, x])/(3*x) - 
           (32*(-1 + x)*(-483 + 704*x)*H[2, 2, 2, x])/x - 
           (1216*(-1 + x)*(-16 + 25*x)*H[2, 3, 0, x])/x - 
           (48*(-1 + x)*(-182 + 251*x)*H[2, 3, 1, x])/x - 
           (33616*(-1 + x)^2*H[3, 0, 0, x])/(3*x) - 
           (29392*(-1 + x)^2*H[3, 1, 0, x])/(3*x) - 
           (440*(-1 + x)^2*H[3, 1, 1, x])/(3*x) - 
           (16*(-1 + x)*(-777 + 1100*x)*H[3, 1, 2, x])/x - 
           (32*(-1 + x)*(-547 + 865*x)*H[3, 2, 0, x])/x - 
           (16*(-1 + x)*(-536 + 729*x)*H[3, 2, 1, x])/x - 
           (16*(-1 + x)*(-1040 + 2013*x)*H[4, 0, 0, x])/x - 
           (16*(-1 + x)*(-839 + 1265*x)*H[4, 1, 0, x])/x - 
           (16*(-1 + x)*(-239 + 325*x)*H[4, 1, 1, x])/x - 
           (20944*(-1 + x)^2*H[1, 1, 1, 2, x])/(3*x) - 
           (6352*(-1 + x)^2*H[1, 1, 1, 3, x])/x - 
           (46904*(-1 + x)^2*H[1, 1, 2, 0, x])/(3*x) - 
           (14080*(-1 + x)^2*H[1, 1, 2, 1, x])/(3*x) - 
           (8784*(-1 + x)^2*H[1, 1, 2, 2, x])/x - 
           (12864*(-1 + x)^2*H[1, 1, 3, 0, x])/x - 
           (5568*(-1 + x)^2*H[1, 1, 3, 1, x])/x - 
           (56584*(-1 + x)^2*H[1, 2, 0, 0, x])/(3*x) - 
           (41096*(-1 + x)^2*H[1, 2, 1, 0, x])/(3*x) - 
           (7568*(-1 + x)^2*H[1, 2, 1, 1, x])/(3*x) - 
           (9472*(-1 + x)^2*H[1, 2, 1, 2, x])/x - 
           (15296*(-1 + x)^2*H[1, 2, 2, 0, x])/x - 
           (6896*(-1 + x)^2*H[1, 2, 2, 1, x])/x - 
           (21040*(-1 + x)^2*H[1, 3, 0, 0, x])/x - 
           (12240*(-1 + x)^2*H[1, 3, 1, 0, x])/x - 
           (3632*(-1 + x)^2*H[1, 3, 1, 1, x])/x - 
           (41008*(-1 + x)^2*H[2, 0, 0, 0, x])/(3*x) - 
           (15488*(-1 + x)^2*H[2, 1, 0, 0, x])/x - 
           (31328*(-1 + x)^2*H[2, 1, 1, 0, x])/(3*x) - 
           (968*(-1 + x)^2*H[2, 1, 1, 1, x])/(3*x) - 
           (8*(-1 + x)*(-778 + 1237*x)*H[2, 1, 1, 2, x])/x - 
           (16*(-1 + x)*(-679 + 1121*x)*H[2, 1, 2, 0, x])/x - 
           (136*(-1 + x)*(-40 + 57*x)*H[2, 1, 2, 1, x])/x - 
           (32*(-1 + x)*(-568 + 963*x)*H[2, 2, 0, 0, x])/x - 
           (80*(-1 + x)*(-129 + 193*x)*H[2, 2, 1, 0, x])/x - 
           (24*(-1 + x)*(-144 + 191*x)*H[2, 2, 1, 1, x])/x - 
           (16*(-1 + x)*(-1132 + 2181*x)*H[3, 0, 0, 0, x])/x - 
           (16*(-1 + x)*(-885 + 1469*x)*H[3, 1, 0, 0, x])/x - 
           (16*(-1 + x)*(-512 + 691*x)*H[3, 1, 1, 0, x])/x - 
           (16*(-1 + x)*(-106 + 135*x)*H[3, 1, 1, 1, x])/x - 
           (15400*(-1 + x)^2*H[1, 0, 0, 0, 0, x])/x - 
           (19096*(-1 + x)^2*H[1, 1, 0, 0, 0, x])/x - 
           (16808*(-1 + x)^2*H[1, 1, 1, 0, 0, x])/x - 
           (10560*(-1 + x)^2*H[1, 1, 1, 1, 0, x])/x - 
           (880*(-1 + x)^2*H[1, 1, 1, 1, 1, x])/x - 
           (952*(-1 + x)^2*H[1, 1, 1, 1, 2, x])/x - 
           (3936*(-1 + x)^2*H[1, 1, 1, 2, 0, x])/x - 
           (2312*(-1 + x)^2*H[1, 1, 1, 2, 1, x])/x - 
           (11072*(-1 + x)^2*H[1, 1, 2, 0, 0, x])/x - 
           (5408*(-1 + x)^2*H[1, 1, 2, 1, 0, x])/x - 
           (1896*(-1 + x)^2*H[1, 1, 2, 1, 1, x])/x - 
           (22224*(-1 + x)^2*H[1, 2, 0, 0, 0, x])/x - 
           (11888*(-1 + x)^2*H[1, 2, 1, 0, 0, x])/x - 
           (5360*(-1 + x)^2*H[1, 2, 1, 1, 0, x])/x - 
           (1112*(-1 + x)^2*H[1, 2, 1, 1, 1, x])/x - 
           (80*(-1 + x)*(-258 + 487*x)*H[2, 0, 0, 0, 0, x])/x - 
           (16*(-1 + x)*(-975 + 1711*x)*H[2, 1, 0, 0, 0, x])/x - 
           (48*(-1 + x)*(-156 + 265*x)*H[2, 1, 1, 0, 0, x])/x - 
           (16*(-1 + x)*(-227 + 252*x)*H[2, 1, 1, 1, 0, x])/x - 
           (8*(-1 + x)*(-56 + 87*x)*H[2, 1, 1, 1, 1, x])/x - 
           22400*(-1 + x)*H[0, 0, 0, 0, 0, 0, x] - 
           (23680*(-1 + x)^2*H[1, 0, 0, 0, 0, 0, x])/x - 
           (17520*(-1 + x)^2*H[1, 1, 0, 0, 0, 0, x])/x - 
           (7248*(-1 + x)^2*H[1, 1, 1, 0, 0, 0, x])/x - 
           (1168*(-1 + x)^2*H[1, 1, 1, 1, 0, 0, x])/x - 
           (1040*(-1 + x)^2*H[1, 1, 1, 1, 1, 0, x])/x - 
           (80*(-1 + x)^2*(3 + 10*x)*zeta[2])/(27*x) + H[0, 0, 0, 0, x]*
            (40*(-1 + x)^2 + 4880*(-1 + x)*zeta[2]) + H[1, 1, 1, 1, x]*
            ((8*(-1 + x)^2*(12 + 1072*x + 33*x^2))/(9*x^2) - 
             (344*(-1 + x)^2*zeta[2])/x) + H[1, 1, 1, 0, x]*
            ((8*(-1 + x)^2*(24 + 8710*x + 63*x^2))/(9*x^2) + 
             (2592*(-1 + x)^2*zeta[2])/x) + H[1, 1, 0, 0, x]*
            ((8*(-1 + x)^2*(18 + 12127*x + 81*x^2))/(9*x^2) + 
             (3024*(-1 + x)^2*zeta[2])/x) + H[1, 1, 2, x]*
            ((8*(-1 + x)^2*(6 + 5360*x + 51*x^2))/(9*x^2) + 
             (3336*(-1 + x)^2*zeta[2])/x) + H[1, 0, 0, 0, x]*
            ((8*(-1 + x)^2*(10519 + 87*x))/(9*x) + (4208*(-1 + x)^2*zeta[2])/
              x) + H[1, 2, 1, x]*((8*(-1 + x)^2*(-4 + 1072*x + 5*x^2))/
              (3*x^2) + (4248*(-1 + x)^2*zeta[2])/x) + H[1, 2, 0, x]*
            ((8*(-1 + x)^2*(-4 + 3551*x + 11*x^2))/(3*x^2) + 
             (5968*(-1 + x)^2*zeta[2])/x) + H[1, 3, x]*
            ((8*(-1 + x)^2*(1876 + 23*x))/(3*x) + (6096*(-1 + x)^2*zeta[2])/
              x) + H[3, 1, x]*((8*(-1 + x)^2*(67 + 7*x))/(3*x) + 
             (48*(-1 + x)*(-92 + 165*x)*zeta[2])/x) + H[2, 1, 1, x]*
            ((8*(-1 + x)^2*(6 + 335*x + 3*x^2))/(9*x^2) + 
             (32*(-1 + x)*(-71 + 190*x)*zeta[2])/x) + H[2, 1, 0, x]*
            ((-8*(-1 + x)^2*(-6 - 7504*x + 3*x^2))/(9*x^2) + 
             (16*(-1 + x)*(-314 + 519*x)*zeta[2])/x) + H[2, 0, 0, x]*
            ((8*(-1 + x)^2*(8308 + 3*x))/(9*x) + (16*(-1 + x)*(-294 + 563*x)*
               zeta[2])/x) + H[3, 0, x]*((8*(-1 + x)^2*(1742 + 9*x))/(3*x) + 
             (16*(-1 + x)*(-364 + 601*x)*zeta[2])/x) + 
           H[4, x]*((8*(-1 + x)^2*(67 + 39*x))/(9*x) + 
             (16*(-1 + x)*(-349 + 613*x)*zeta[2])/x) + 
           H[2, 2, x]*((8*(-1 + x)^2*(3283 + 9*x))/(9*x) + 
             (8*(-1 + x)*(-804 + 1349*x)*zeta[2])/x) - 
           (16*(-1 + x)^2*(-3 + 28*x)*zeta[3])/(9*x) + 
           (20*(-1 + x)*zeta[3]^2)/3 + H[0, 0, 0, x]*((-784*(-1 + x)^2)/9 - 
             (27296*(-1 + x)*zeta[3])/3) + H[1, 0, 0, x]*
            ((-16*(-1 + x)^2*(8219 + 273*x))/(27*x) + 
             (11528*(-1 + x)^2*zeta[2])/(3*x) - (15136*(-1 + x)^2*zeta[3])/
              (3*x)) + H[1, 2, x]*((-16*(-1 + x)^2*(4399 + 147*x))/(27*x) + 
             (1232*(-1 + x)^2*zeta[2])/(3*x) - (4256*(-1 + x)^2*zeta[3])/x) + 
           H[1, 1, 0, x]*((-16*(-1 + x)^2*(24 + 7613*x + 231*x^2))/(27*x^2) + 
             (8624*(-1 + x)^2*zeta[2])/(3*x) - (9872*(-1 + x)^2*zeta[3])/
              (3*x)) + H[1, 1, 1, x]*((-16*(-1 + x)^2*(24 + 1571*x + 
                105*x^2))/(27*x^2) - (4312*(-1 + x)^2*zeta[2])/(3*x) + 
             (2120*(-1 + x)^2*zeta[3])/x) + H[2, 1, x]*
            ((112*(-28 + x)*(-1 + x)^2)/(9*x) - (5896*(-1 + x)^2*zeta[2])/
              (3*x) - (8*(-1 + x)*(-228 + 1205*x)*zeta[3])/x) + 
           H[3, x]*((-16*(-1 + x)^2*(202 + 105*x))/(27*x) - 
             (4840*(-1 + x)^2*zeta[2])/(3*x) - (16*(-1 + x)*(-727 + 2338*x)*
               zeta[3])/(3*x)) + H[2, 0, x]*((-112*(-1 + x)^2*(230 + x))/
              (9*x) + (4400*(-1 + x)^2*zeta[2])/(3*x) - 
             (16*(-1 + x)*(-984 + 2561*x)*zeta[3])/(3*x)) + 
           34*(-1 + x)^2*zeta[4] + H[0, 0, x]*((800*(-1 + x)^2)/9 - 
             (80*(-1 + x)^2*zeta[2])/3 + 6520*(-1 + x)*zeta[4]) + 
           H[1, 1, x]*((160*(-1 + x)^2*(464 + 45*x))/(81*x) - 
             (16*(-1 + x)^2*(6 - 335*x + 27*x^2)*zeta[2])/(9*x^2) - 
             (3608*(-1 + x)^2*zeta[3])/x - (2920*(-1 + x)^2*zeta[4])/x) + 
           H[1, 0, x]*((32*(-1 + x)^2*(5962 + 375*x))/(81*x) - 
             (8*(-1 + x)^2*(2077 + 54*x)*zeta[2])/(9*x) - 
             (44528*(-1 + x)^2*zeta[3])/(9*x) + (1736*(-1 + x)^2*zeta[4])/
              x) + H[2, x]*((32*(-1 + x)^2*(607 + 75*x))/(81*x) - 
             (8*(-1 + x)^2*(6 - 1139*x + 18*x^2)*zeta[2])/(9*x^2) - 
             (17600*(-1 + x)^2*zeta[3])/(9*x) + (16*(-1 + x)*(61 + 325*x)*
               zeta[4])/x) + H[0, x]*((-5056*(-1 + x)^2)/81 + 
             (16*(-1 + x)^2*zeta[3])/9 + zeta[2]*((448*(-1 + x)^2)/9 + 
               (8032*(-1 + x)*zeta[3])/3) - 5840*(-1 + x)*zeta[5]) + 
           H[1, x]*((-64*(-1 + x)^2*(3527 + 237*x))/(243*x) + 
             (8*(-1 + x)^2*(-18 + 7705*x + 78*x^2)*zeta[3])/(27*x^2) + 
             zeta[2]*((32*(-1 + x)^2*(12 + 395*x + 63*x^2))/(27*x^2) - 
               (1320*(-1 + x)^2*zeta[3])/x) + (8437*(-1 + x)^2*zeta[4])/
              (3*x) + (1016*(-1 + x)^2*zeta[5])/x) - (12253*(-1 + x)*zeta[6])/
            6)) + plusD[0, x]*(Cr*(16*CF*Nf*TF*(-1 + x)^2 + 
           CA*Nf*TF*((4480*(-1 + x)^2)/27 - (704*(-1 + x)^2*H[1, x])/9) + 
           Nf^2*TF^2*((-640*(-1 + x)^2)/27 + (128*(-1 + x)^2*H[1, x])/9) + 
           CA^2*((-7048*(-1 + x)^2)/27 + (968*(-1 + x)^2*H[1, x])/9 + 
             16*(-1 + x)^2*zeta[3])) + 
         Cr*ep*(Nf^2*TF^2*((-6784*(-1 + x)^2)/81 + (640*(-1 + x)^2*H[1, x])/
              9 - (128*(-1 + x)^2*H[1, 1, x])/3 + (448*(-1 + x)^2*zeta[2])/
              9) + CF*Nf*TF*((440*(-1 + x)^2)/3 - 32*(-1 + x)^2*H[1, x] - 
             128*(-1 + x)^2*zeta[3]) + CA*Nf*TF*((54016*(-1 + x)^2)/81 + 
             (704*(-1 + x)^2*H[1, 1, x])/3 - (3104*(-1 + x)^2*zeta[2])/9 + 
             H[1, x]*((-4288*(-1 + x)^2)/9 + (128*(-1 + x)^2*zeta[2])/3) + 
             256*(-1 + x)^2*zeta[3]) + CA^2*((-96988*(-1 + x)^2)/81 - 
             (968*(-1 + x)^2*H[1, 1, x])/3 + (1844*(-1 + x)^2*zeta[2])/3 - 
             352*(-1 + x)^2*zeta[3] + H[1, x]*((6664*(-1 + x)^2)/9 - 
               (352*(-1 + x)^2*zeta[2])/3 - 32*(-1 + x)^2*zeta[3]) - 
             212*(-1 + x)^2*zeta[4])) + Cr*ep^2*
          (Nf^2*TF^2*((-18944*(-1 + x)^2)/81 - (4480*(-1 + x)^2*H[1, 1, x])/
              27 + (896*(-1 + x)^2*H[1, 1, 1, x])/9 + 
             (5440*(-1 + x)^2*zeta[2])/27 + H[1, x]*((17152*(-1 + x)^2)/81 - 
               (1088*(-1 + x)^2*zeta[2])/9) + (896*(-1 + x)^2*zeta[3])/27) + 
           CF*Nf*TF*((6844*(-1 + x)^2)/9 + 64*(-1 + x)^2*H[1, 1, x] - 
             80*(-1 + x)^2*zeta[2] - (1216*(-1 + x)^2*zeta[3])/3 + 
             H[1, x]*((-880*(-1 + x)^2)/3 + 256*(-1 + x)^2*zeta[3]) - 
             192*(-1 + x)^2*zeta[4]) + CA*Nf*TF*((18856*(-1 + x)^2)/9 - 
             (4928*(-1 + x)^2*H[1, 1, 1, x])/9 - (13120*(-1 + x)^2*zeta[2])/
              9 + H[1, 1, x]*((29632*(-1 + x)^2)/27 - 128*(-1 + x)^2*
                zeta[2]) - (3488*(-1 + x)^2*zeta[3])/27 + 
             H[1, x]*((-130816*(-1 + x)^2)/81 + (7264*(-1 + x)^2*zeta[2])/
                9 - 512*(-1 + x)^2*zeta[3]) + (3904*(-1 + x)^2*zeta[4])/3) + 
           CA^2*((-339214*(-1 + x)^2)/81 + (6776*(-1 + x)^2*H[1, 1, 1, x])/
              9 + (14552*(-1 + x)^2*zeta[3])/27 + zeta[2]*((68660*(-1 + x)^2)/
                27 - 320*(-1 + x)^2*zeta[3]) + H[1, 1, x]*
              ((-45880*(-1 + x)^2)/27 + 352*(-1 + x)^2*zeta[2] + 64*
                (-1 + x)^2*zeta[3]) - (9152*(-1 + x)^2*zeta[4])/3 + 
             H[1, x]*((229528*(-1 + x)^2)/81 - (4172*(-1 + x)^2*zeta[2])/3 + 
               704*(-1 + x)^2*zeta[3] + 424*(-1 + x)^2*zeta[4]) + 
             1520*(-1 + x)^2*zeta[5])) + Cr*ep^3*
          (Nf^2*TF^2*((-435200*(-1 + x)^2)/729 + (3200*(-1 + x)^2*H[1, 1, 1, 
                x])/9 - (640*(-1 + x)^2*H[1, 1, 1, 1, x])/3 + 
             (15488*(-1 + x)^2*zeta[2])/27 + H[1, 1, x]*((-37888*(-1 + x)^2)/
                81 + (2368*(-1 + x)^2*zeta[2])/9) + (4480*(-1 + x)^2*zeta[3])/
              27 + H[1, x]*((134656*(-1 + x)^2)/243 - (11840*(-1 + x)^2*
                 zeta[2])/27 - (896*(-1 + x)^2*zeta[3])/9) - 
             (2264*(-1 + x)^2*zeta[4])/9) + CF*Nf*TF*((85454*(-1 + x)^2)/27 - 
             128*(-1 + x)^2*H[1, 1, 1, x] - (12608*(-1 + x)^2*zeta[3])/9 + 
             H[1, 1, x]*((1760*(-1 + x)^2)/3 - 512*(-1 + x)^2*zeta[3]) + 
             zeta[2]*((-2200*(-1 + x)^2)/3 + 640*(-1 + x)^2*zeta[3]) - 
             608*(-1 + x)^2*zeta[4] + H[1, x]*((-13688*(-1 + x)^2)/9 + 160*
                (-1 + x)^2*zeta[2] + (2432*(-1 + x)^2*zeta[3])/3 + 384*
                (-1 + x)^2*zeta[4]) - 896*(-1 + x)^2*zeta[5]) + 
           CA*Nf*TF*((4403204*(-1 + x)^2)/729 + (3520*(-1 + x)^2*H[1, 1, 1, 
                1, x])/3 + H[1, 1, 1, x]*((-21056*(-1 + x)^2)/9 + 
               (896*(-1 + x)^2*zeta[2])/3) - (47296*(-1 + x)^2*zeta[3])/27 + 
             zeta[2]*((-366784*(-1 + x)^2)/81 - (5440*(-1 + x)^2*zeta[3])/
                9) + H[1, 1, x]*((284416*(-1 + x)^2)/81 - (15584*(-1 + x)^2*
                 zeta[2])/9 + 1024*(-1 + x)^2*zeta[3]) + 
             (9404*(-1 + x)^2*zeta[4])/3 + H[1, x]*((-1153648*(-1 + x)^2)/
                243 + (28192*(-1 + x)^2*zeta[2])/9 + (3968*(-1 + x)^2*
                 zeta[3])/9 - 2688*(-1 + x)^2*zeta[4]) + 3584*(-1 + x)^2*
              zeta[5]) + CA^2*((-9678317*(-1 + x)^2)/729 - 
             (4840*(-1 + x)^2*H[1, 1, 1, 1, x])/3 + (124168*(-1 + x)^2*zeta[
                3])/27 - (4376*(-1 + x)^2*zeta[3]^2)/3 + H[1, 1, 1, x]*
              ((32552*(-1 + x)^2)/9 - (2464*(-1 + x)^2*zeta[2])/3 - 128*
                (-1 + x)^2*zeta[3]) + zeta[2]*((685484*(-1 + x)^2)/81 - 
               (880*(-1 + x)^2*zeta[3])/9) - (127235*(-1 + x)^2*zeta[4])/18 + 
             H[1, 1, x]*((-494608*(-1 + x)^2)/81 + (8828*(-1 + x)^2*zeta[2])/
                3 - 1408*(-1 + x)^2*zeta[3] - 848*(-1 + x)^2*zeta[4]) - 
             7392*(-1 + x)^2*zeta[5] + H[1, x]*((2248948*(-1 + x)^2)/243 - 
               (11960*(-1 + x)^2*zeta[3])/9 + zeta[2]*((-146164*(-1 + x)^2)/
                  27 + 640*(-1 + x)^2*zeta[3]) + 6336*(-1 + x)^2*zeta[4] - 
               3040*(-1 + x)^2*zeta[5]) + (15781*(-1 + x)^2*zeta[6])/3))) + 
       plusD[-1, x]*(Cr*(Nf^2*TF^2*((1600*(-1 + x)^2)/81 - 
             (640*(-1 + x)^2*H[1, x])/27 + (128*(-1 + x)^2*H[1, 1, x])/9 - 
             (128*(-1 + x)^2*zeta[2])/9) + CA*Nf*TF*((-16408*(-1 + x)^2)/81 + 
             (4624*(-1 + x)^2*H[1, x])/27 - (704*(-1 + x)^2*H[1, 1, x])/9 + 
             (704*(-1 + x)^2*zeta[2])/9 - 96*(-1 + x)^2*zeta[3]) + 
           CF*Nf*TF*((-220*(-1 + x)^2)/3 + 16*(-1 + x)^2*H[1, x] + 
             64*(-1 + x)^2*zeta[3]) + CA^2*((31006*(-1 + x)^2)/81 - 
             (7120*(-1 + x)^2*H[1, x])/27 + (968*(-1 + x)^2*H[1, 1, x])/9 - 
             (968*(-1 + x)^2*zeta[2])/9 + 88*(-1 + x)^2*zeta[3] + 
             114*(-1 + x)^2*zeta[4])) + 
         Cr*ep*(Nf^2*TF^2*((17920*(-1 + x)^2)/243 + (640*(-1 + x)^2*H[1, 1, 
                x])/9 - (128*(-1 + x)^2*H[1, 1, 1, x])/3 - 
             (2240*(-1 + x)^2*zeta[2])/27 + H[1, x]*((-6784*(-1 + x)^2)/81 + 
               (448*(-1 + x)^2*zeta[2])/9)) + CA*Nf*TF*
            ((-192964*(-1 + x)^2)/243 - (4384*(-1 + x)^2*H[1, 1, x])/9 + 
             (704*(-1 + x)^2*H[1, 1, 1, x])/3 + (15320*(-1 + x)^2*zeta[2])/
              27 + (80*(-1 + x)^2*zeta[3])/3 + H[1, x]*((55600*(-1 + x)^2)/
                81 - (2464*(-1 + x)^2*zeta[2])/9 + 192*(-1 + x)^2*zeta[3]) - 
             496*(-1 + x)^2*zeta[4]) + CF*Nf*TF*((-3422*(-1 + x)^2)/9 - 
             32*(-1 + x)^2*H[1, 1, x] + 40*(-1 + x)^2*zeta[2] + 
             (608*(-1 + x)^2*zeta[3])/3 + H[1, x]*((440*(-1 + x)^2)/3 - 128*
                (-1 + x)^2*zeta[3]) + 96*(-1 + x)^2*zeta[4]) + 
           CA^2*((403861*(-1 + x)^2)/243 + (6712*(-1 + x)^2*H[1, 1, x])/9 - 
             (968*(-1 + x)^2*H[1, 1, 1, x])/3 - (968*(-1 + x)^2*zeta[3])/3 + 
             zeta[2]*((-23624*(-1 + x)^2)/27 + 104*(-1 + x)^2*zeta[3]) + 
             1100*(-1 + x)^2*zeta[4] + H[1, x]*((-97564*(-1 + x)^2)/81 + 
               (3388*(-1 + x)^2*zeta[2])/9 - 176*(-1 + x)^2*zeta[3] - 228*
                (-1 + x)^2*zeta[4]) - 192*(-1 + x)^2*zeta[5])) + 
         Cr*ep^2*(Nf^2*TF^2*((51712*(-1 + x)^2)/243 - 
             (4480*(-1 + x)^2*H[1, 1, 1, x])/27 + (896*(-1 + x)^2*H[1, 1, 1, 
                1, x])/9 - (6848*(-1 + x)^2*zeta[2])/27 + 
             H[1, 1, x]*((17152*(-1 + x)^2)/81 - (1088*(-1 + x)^2*zeta[2])/
                9) - (4480*(-1 + x)^2*zeta[3])/81 + H[1, x]*
              ((-18944*(-1 + x)^2)/81 + (5440*(-1 + x)^2*zeta[2])/27 + 
               (896*(-1 + x)^2*zeta[3])/27) + (1192*(-1 + x)^2*zeta[4])/9) + 
           CA*Nf*TF*((-612670*(-1 + x)^2)/243 + (30208*(-1 + x)^2*H[1, 1, 1, 
                x])/27 - (4928*(-1 + x)^2*H[1, 1, 1, 1, x])/9 + 
             (63328*(-1 + x)^2*zeta[3])/81 + H[1, 1, x]*((-133984*(-1 + x)^2)/
                81 + (5984*(-1 + x)^2*zeta[2])/9 - 384*(-1 + x)^2*zeta[3]) + 
             zeta[2]*((17896*(-1 + x)^2)/9 + (1696*(-1 + x)^2*zeta[3])/3) - 
             (12596*(-1 + x)^2*zeta[4])/9 + H[1, x]*((57928*(-1 + x)^2)/27 - 
               (36496*(-1 + x)^2*zeta[2])/27 - (6368*(-1 + x)^2*zeta[3])/27 + 
               (3200*(-1 + x)^2*zeta[4])/3) - 1568*(-1 + x)^2*zeta[5]) + 
           CF*Nf*TF*((-42727*(-1 + x)^2)/27 + 64*(-1 + x)^2*H[1, 1, 1, x] + 
             (6304*(-1 + x)^2*zeta[3])/9 + zeta[2]*((1100*(-1 + x)^2)/3 - 320*
                (-1 + x)^2*zeta[3]) + H[1, 1, x]*((-880*(-1 + x)^2)/3 + 256*
                (-1 + x)^2*zeta[3]) + 304*(-1 + x)^2*zeta[4] + 
             H[1, x]*((6844*(-1 + x)^2)/9 - 80*(-1 + x)^2*zeta[2] - 
               (1216*(-1 + x)^2*zeta[3])/3 - 192*(-1 + x)^2*zeta[4]) + 
             448*(-1 + x)^2*zeta[5]) + CA^2*((2806223*(-1 + x)^2)/486 - 
             (46168*(-1 + x)^2*H[1, 1, 1, x])/27 + (6776*(-1 + x)^2*H[1, 1, 
                1, 1, x])/9 - (193696*(-1 + x)^2*zeta[3])/81 + 
             324*(-1 + x)^2*zeta[3]^2 + zeta[2]*((-93106*(-1 + x)^2)/27 - 
               (2024*(-1 + x)^2*zeta[3])/3) + (17399*(-1 + x)^2*zeta[4])/6 + 
             H[1, 1, x]*((230680*(-1 + x)^2)/81 - (8228*(-1 + x)^2*zeta[2])/
                9 + 352*(-1 + x)^2*zeta[3] + 456*(-1 + x)^2*zeta[4]) + 
             3080*(-1 + x)^2*zeta[5] + H[1, x]*((-340462*(-1 + x)^2)/81 + 
               (24200*(-1 + x)^2*zeta[3])/27 + zeta[2]*((56092*(-1 + x)^2)/
                  27 - 208*(-1 + x)^2*zeta[3]) - (7216*(-1 + x)^2*zeta[4])/
                3 + 384*(-1 + x)^2*zeta[5]) - (8813*(-1 + x)^2*zeta[6])/6)) + 
         Cr*ep^3*(Nf^2*TF^2*((1212416*(-1 + x)^2)/2187 + 
             (3200*(-1 + x)^2*H[1, 1, 1, 1, x])/9 - (640*(-1 + x)^2*H[1, 1, 
                1, 1, 1, x])/3 + H[1, 1, 1, x]*((-37888*(-1 + x)^2)/81 + 
               (2368*(-1 + x)^2*zeta[2])/9) - (47488*(-1 + x)^2*zeta[3])/
              243 + H[1, 1, x]*((134656*(-1 + x)^2)/243 - (11840*(-1 + x)^2*
                 zeta[2])/27 - (896*(-1 + x)^2*zeta[3])/9) + 
             zeta[2]*((-163072*(-1 + x)^2)/243 + (3136*(-1 + x)^2*zeta[3])/
                27) + (11320*(-1 + x)^2*zeta[4])/27 + 
             H[1, x]*((-435200*(-1 + x)^2)/729 + (15488*(-1 + x)^2*zeta[2])/
                27 + (4480*(-1 + x)^2*zeta[3])/27 - (2264*(-1 + x)^2*zeta[4])/
                9)) + CA*Nf*TF*((-16198205*(-1 + x)^2)/2187 - 
             (21440*(-1 + x)^2*H[1, 1, 1, 1, x])/9 + (3520*(-1 + x)^2*H[1, 1, 
                1, 1, 1, x])/3 + (781456*(-1 + x)^2*zeta[3])/243 + 
             1088*(-1 + x)^2*zeta[3]^2 + zeta[2]*((1430884*(-1 + x)^2)/243 - 
               (17008*(-1 + x)^2*zeta[3])/27) + H[1, 1, 1, x]*
              ((290752*(-1 + x)^2)/81 - (13024*(-1 + x)^2*zeta[2])/9 + 768*
                (-1 + x)^2*zeta[3]) - (30134*(-1 + x)^2*zeta[4])/9 + 
             H[1, 1, x]*((-1178128*(-1 + x)^2)/243 + (78848*(-1 + x)^2*
                 zeta[2])/27 + (5888*(-1 + x)^2*zeta[3])/9 - 2208*(-1 + x)^2*
                zeta[4]) - (3920*(-1 + x)^2*zeta[5])/3 + 
             H[1, x]*((4486004*(-1 + x)^2)/729 - (51328*(-1 + x)^2*zeta[3])/
                27 + zeta[2]*((-118768*(-1 + x)^2)/27 - (3392*(-1 + x)^2*
                   zeta[3])/3) + (24532*(-1 + x)^2*zeta[4])/9 + 3136*
                (-1 + x)^2*zeta[5]) - (2380*(-1 + x)^2*zeta[6])/3) + 
           CF*Nf*TF*((-951775*(-1 + x)^2)/162 - 128*(-1 + x)^2*
              H[1, 1, 1, 1, x] + (65024*(-1 + x)^2*zeta[3])/27 - 
             (1472*(-1 + x)^2*zeta[3]^2)/3 + zeta[2]*((17110*(-1 + x)^2)/9 - 
               (3040*(-1 + x)^2*zeta[3])/3) + H[1, 1, 1, x]*
              ((1760*(-1 + x)^2)/3 - 512*(-1 + x)^2*zeta[3]) + 
             (2582*(-1 + x)^2*zeta[4])/3 + H[1, 1, x]*((-13688*(-1 + x)^2)/
                9 + 160*(-1 + x)^2*zeta[2] + (2432*(-1 + x)^2*zeta[3])/3 + 
               384*(-1 + x)^2*zeta[4]) + (4256*(-1 + x)^2*zeta[5])/3 + 
             H[1, x]*((85454*(-1 + x)^2)/27 - (12608*(-1 + x)^2*zeta[3])/9 + 
               zeta[2]*((-2200*(-1 + x)^2)/3 + 640*(-1 + x)^2*zeta[3]) - 608*
                (-1 + x)^2*zeta[4] - 896*(-1 + x)^2*zeta[5]) + 
             120*(-1 + x)^2*zeta[6]) + CA^2*((161100533*(-1 + x)^2)/8748 + 
             (32744*(-1 + x)^2*H[1, 1, 1, 1, x])/9 - (4840*(-1 + x)^2*H[1, 1, 
                1, 1, 1, x])/3 - (4928*(-1 + x)^2*zeta[3]^2)/3 + 
             (338737*(-1 + x)^2*zeta[4])/54 + zeta[3]*((-2227816*(-1 + x)^2)/
                243 - 1084*(-1 + x)^2*zeta[4]) + H[1, 1, 1, x]*
              ((-496912*(-1 + x)^2)/81 + (17908*(-1 + x)^2*zeta[2])/9 - 704*
                (-1 + x)^2*zeta[3] - 912*(-1 + x)^2*zeta[4]) + 
             2744*(-1 + x)^2*zeta[5] + H[1, 1, x]*((2256436*(-1 + x)^2)/243 - 
               (18392*(-1 + x)^2*zeta[3])/9 + zeta[2]*((-121028*(-1 + x)^2)/
                  27 + 416*(-1 + x)^2*zeta[3]) + 5016*(-1 + x)^2*zeta[4] - 
               768*(-1 + x)^2*zeta[5]) + zeta[2]*((-2764249*(-1 + x)^2)/243 + 
               (54412*(-1 + x)^2*zeta[3])/27 + 2184*(-1 + x)^2*zeta[5]) + 
             (5555*(-1 + x)^2*zeta[6])/3 + H[1, x]*((-9701357*(-1 + x)^2)/
                729 + (142888*(-1 + x)^2*zeta[3])/27 - 648*(-1 + x)^2*
                zeta[3]^2 + zeta[2]*((67996*(-1 + x)^2)/9 + (4048*(-1 + x)^2*
                   zeta[3])/3) - (34193*(-1 + x)^2*zeta[4])/6 - 6160*
                (-1 + x)^2*zeta[5] + (8813*(-1 + x)^2*zeta[6])/3) - 
             8370*(-1 + x)^2*zeta[7]))))
 
FTb = 4*asb*Cr*(-1 + x)^2*plusD[-1, x] + 
     asb^2*((-8*CA*Cr*(-1 + x)^2*H[1, x])/x + 
       CA*Cr*ep*((24*(-1 + x)^2*H[1, 0, x])/x + (8*(-1 + x)^2*H[1, 1, x])/
          x) + ((-62*CA*Cr*ep^4*(-1 + x)^2)/15 + 
         Cr*ep^5*((-2*Nf*TF*(-1 + x)^2)/45 + CA*((11*(-1 + x)^2)/90 + 
             (62*(-1 + x)^2*H[1, x])/15)))*plusD[5, x] + 
       (7*CA*Cr*ep^5*(-1 + x)^2*plusD[6, x])/5 + 
       CA*Cr*ep^2*((-24*(-1 + x)^2*H[1, 2, x])/x - (32*(-1 + x)^2*H[2, 0, x])/
          x - (56*(-1 + x)^2*H[1, 0, 0, x])/x - (56*(-1 + x)^2*H[1, 1, 0, x])/
          x - (8*(-1 + x)^2*H[1, 1, 1, x])/x - (4*(-1 + x)^2*H[1, x]*zeta[2])/
          x) + plusD[4, x]*(10*CA*Cr*ep^3*(-1 + x)^2 + 
         Cr*ep^4*((2*Nf*TF*(-1 + x)^2)/9 + CA*((-11*(-1 + x)^2)/18 - 
             10*(-1 + x)^2*H[1, x])) + Cr*ep^5*
          (Nf*TF*((10*(-1 + x)^2)/27 - (2*(-1 + x)^2*H[1, x])/9) + 
           CA*((-67*(-1 + x)^2)/54 + (11*(-1 + x)^2*H[1, x])/18 + 
             10*(-1 + x)^2*H[1, 1, x] - (13*(-1 + x)^2*zeta[2])/3))) + 
       CA*Cr*ep^3*((56*(-1 + x)^2*H[1, 3, x])/x + (32*(-1 + x)^2*H[2, 2, x])/
          x + (64*(-1 + x)^2*H[3, 0, x])/x + (56*(-1 + x)^2*H[1, 1, 2, x])/
          x + (120*(-1 + x)^2*H[1, 2, 0, x])/x + 
         (24*(-1 + x)^2*H[1, 2, 1, x])/x + (96*(-1 + x)^2*H[2, 0, 0, x])/x + 
         (96*(-1 + x)^2*H[2, 1, 0, x])/x + (120*(-1 + x)^2*H[1, 0, 0, 0, x])/
          x + (152*(-1 + x)^2*H[1, 1, 0, 0, x])/x + 
         (120*(-1 + x)^2*H[1, 1, 1, 0, x])/x + 
         (8*(-1 + x)^2*H[1, 1, 1, 1, x])/x + (32*(-1 + x)^2*H[2, x]*zeta[2])/
          x - (4*(-1 + x)^2*H[1, 0, x]*zeta[2])/x + 
         (36*(-1 + x)^2*H[1, 1, x]*zeta[2])/x + 
         (56*(-1 + x)^2*H[1, x]*zeta[3])/(3*x)) + 
       plusD[3, x]*((-56*CA*Cr*ep^2*(-1 + x)^2)/3 + 
         Cr*ep^3*((-8*Nf*TF*(-1 + x)^2)/9 + CA*((22*(-1 + x)^2)/9 + 
             (56*(-1 + x)^2*H[1, x])/3)) + Cr*ep^4*
          (Nf*TF*((-40*(-1 + x)^2)/27 + (8*(-1 + x)^2*H[1, x])/9) + 
           CA*((134*(-1 + x)^2)/27 - (22*(-1 + x)^2*H[1, x])/9 - 
             (56*(-1 + x)^2*H[1, 1, x])/3 + (20*(-1 + x)^2*zeta[2])/3)) + 
         Cr*ep^5*(Nf*TF*((-224*(-1 + x)^2)/81 + (40*(-1 + x)^2*H[1, x])/27 - 
             (8*(-1 + x)^2*H[1, 1, x])/9 + (4*(-1 + x)^2*zeta[2])/3) + 
           CA*((808*(-1 + x)^2)/81 + (22*(-1 + x)^2*H[1, 1, x])/9 + 
             (56*(-1 + x)^2*H[1, 1, 1, x])/3 - (11*(-1 + x)^2*zeta[2])/3 + 
             H[1, x]*((-134*(-1 + x)^2)/27 - (20*(-1 + x)^2*zeta[2])/3) + 
             (392*(-1 + x)^2*zeta[3])/9))) + CA*Cr*ep^4*
        ((-120*(-1 + x)^2*H[1, 4, x])/x - (96*(-1 + x)^2*H[2, 3, x])/x - 
         (64*(-1 + x)^2*H[3, 2, x])/x - (128*(-1 + x)^2*H[4, 0, x])/x - 
         (152*(-1 + x)^2*H[1, 1, 3, x])/x - (120*(-1 + x)^2*H[1, 2, 2, x])/
          x - (248*(-1 + x)^2*H[1, 3, 0, x])/x - 
         (56*(-1 + x)^2*H[1, 3, 1, x])/x - (96*(-1 + x)^2*H[2, 1, 2, x])/x - 
         (224*(-1 + x)^2*H[2, 2, 0, x])/x - (32*(-1 + x)^2*H[2, 2, 1, x])/x - 
         (192*(-1 + x)^2*H[3, 0, 0, x])/x - (192*(-1 + x)^2*H[3, 1, 0, x])/
          x - (120*(-1 + x)^2*H[1, 1, 1, 2, x])/x - 
         (280*(-1 + x)^2*H[1, 1, 2, 0, x])/x - 
         (56*(-1 + x)^2*H[1, 1, 2, 1, x])/x - 
         (312*(-1 + x)^2*H[1, 2, 0, 0, x])/x - 
         (248*(-1 + x)^2*H[1, 2, 1, 0, x])/x - 
         (24*(-1 + x)^2*H[1, 2, 1, 1, x])/x - 
         (224*(-1 + x)^2*H[2, 0, 0, 0, x])/x - 
         (288*(-1 + x)^2*H[2, 1, 0, 0, x])/x - 
         (224*(-1 + x)^2*H[2, 1, 1, 0, x])/x - 
         (248*(-1 + x)^2*H[1, 0, 0, 0, 0, x])/x - 
         (344*(-1 + x)^2*H[1, 1, 0, 0, 0, x])/x - 
         (344*(-1 + x)^2*H[1, 1, 1, 0, 0, x])/x - 
         (248*(-1 + x)^2*H[1, 1, 1, 1, 0, x])/x - 
         (8*(-1 + x)^2*H[1, 1, 1, 1, 1, x])/x - 
         (64*(-1 + x)^2*H[3, x]*zeta[2])/x - (60*(-1 + x)^2*H[1, 2, x]*
           zeta[2])/x - (16*(-1 + x)^2*H[2, 0, x]*zeta[2])/x - 
         (96*(-1 + x)^2*H[2, 1, x]*zeta[2])/x + (20*(-1 + x)^2*H[1, 0, 0, x]*
           zeta[2])/x - (12*(-1 + x)^2*H[1, 1, 0, x]*zeta[2])/x - 
         (100*(-1 + x)^2*H[1, 1, 1, x]*zeta[2])/x - 
         (56*(-1 + x)^2*H[1, 0, x]*zeta[3])/x - 
         (56*(-1 + x)^2*H[1, 1, x]*zeta[3])/(3*x) + 
         (79*(-1 + x)^2*H[1, x]*zeta[4])/(2*x)) + 
       plusD[2, x]*(24*CA*Cr*ep*(-1 + x)^2 + 
         Cr*ep^2*((8*Nf*TF*(-1 + x)^2)/3 + CA*((-22*(-1 + x)^2)/3 - 
             24*(-1 + x)^2*H[1, x])) + Cr*ep^3*
          (Nf*TF*((40*(-1 + x)^2)/9 - (8*(-1 + x)^2*H[1, x])/3) + 
           CA*((-134*(-1 + x)^2)/9 + (22*(-1 + x)^2*H[1, x])/3 + 
             24*(-1 + x)^2*H[1, 1, x] - 4*(-1 + x)^2*zeta[2])) + 
         Cr*ep^4*(Nf*TF*((224*(-1 + x)^2)/27 - (40*(-1 + x)^2*H[1, x])/9 + 
             (8*(-1 + x)^2*H[1, 1, x])/3 - 4*(-1 + x)^2*zeta[2]) + 
           CA*((-808*(-1 + x)^2)/27 - (22*(-1 + x)^2*H[1, 1, x])/3 - 
             24*(-1 + x)^2*H[1, 1, 1, x] + 11*(-1 + x)^2*zeta[2] + 
             H[1, x]*((134*(-1 + x)^2)/9 + 4*(-1 + x)^2*zeta[2]) - 
             56*(-1 + x)^2*zeta[3])) + Cr*ep^5*
          (Nf*TF*((1312*(-1 + x)^2)/81 + (40*(-1 + x)^2*H[1, 1, x])/9 - 
             (8*(-1 + x)^2*H[1, 1, 1, x])/3 - (20*(-1 + x)^2*zeta[2])/3 + 
             H[1, x]*((-224*(-1 + x)^2)/27 + 4*(-1 + x)^2*zeta[2]) - 
             (56*(-1 + x)^2*zeta[3])/9) + CA*((-4856*(-1 + x)^2)/81 + 
             (22*(-1 + x)^2*H[1, 1, 1, x])/3 + 24*(-1 + x)^2*
              H[1, 1, 1, 1, x] + (67*(-1 + x)^2*zeta[2])/3 + 
             H[1, 1, x]*((-134*(-1 + x)^2)/9 - 4*(-1 + x)^2*zeta[2]) + 
             (154*(-1 + x)^2*zeta[3])/9 + H[1, x]*((808*(-1 + x)^2)/27 - 11*
                (-1 + x)^2*zeta[2] + 56*(-1 + x)^2*zeta[3]) - 
             (173*(-1 + x)^2*zeta[4])/2))) + CA*Cr*ep^5*
        ((248*(-1 + x)^2*H[1, 5, x])/x + (224*(-1 + x)^2*H[2, 4, x])/x + 
         (192*(-1 + x)^2*H[3, 3, x])/x + (128*(-1 + x)^2*H[4, 2, x])/x + 
         (256*(-1 + x)^2*H[5, 0, x])/x + (344*(-1 + x)^2*H[1, 1, 4, x])/x + 
         (312*(-1 + x)^2*H[1, 2, 3, x])/x + (248*(-1 + x)^2*H[1, 3, 2, x])/
          x + (504*(-1 + x)^2*H[1, 4, 0, x])/x + 
         (120*(-1 + x)^2*H[1, 4, 1, x])/x + (288*(-1 + x)^2*H[2, 1, 3, x])/
          x + (224*(-1 + x)^2*H[2, 2, 2, x])/x + 
         (480*(-1 + x)^2*H[2, 3, 0, x])/x + (96*(-1 + x)^2*H[2, 3, 1, x])/x + 
         (192*(-1 + x)^2*H[3, 1, 2, x])/x + (448*(-1 + x)^2*H[3, 2, 0, x])/
          x + (64*(-1 + x)^2*H[3, 2, 1, x])/x + 
         (384*(-1 + x)^2*H[4, 0, 0, x])/x + (384*(-1 + x)^2*H[4, 1, 0, x])/
          x + (344*(-1 + x)^2*H[1, 1, 1, 3, x])/x + 
         (280*(-1 + x)^2*H[1, 1, 2, 2, x])/x + 
         (600*(-1 + x)^2*H[1, 1, 3, 0, x])/x + 
         (152*(-1 + x)^2*H[1, 1, 3, 1, x])/x + 
         (248*(-1 + x)^2*H[1, 2, 1, 2, x])/x + 
         (568*(-1 + x)^2*H[1, 2, 2, 0, x])/x + 
         (120*(-1 + x)^2*H[1, 2, 2, 1, x])/x + 
         (632*(-1 + x)^2*H[1, 3, 0, 0, x])/x + 
         (504*(-1 + x)^2*H[1, 3, 1, 0, x])/x + 
         (56*(-1 + x)^2*H[1, 3, 1, 1, x])/x + 
         (224*(-1 + x)^2*H[2, 1, 1, 2, x])/x + 
         (544*(-1 + x)^2*H[2, 1, 2, 0, x])/x + 
         (96*(-1 + x)^2*H[2, 1, 2, 1, x])/x + 
         (608*(-1 + x)^2*H[2, 2, 0, 0, x])/x + 
         (480*(-1 + x)^2*H[2, 2, 1, 0, x])/x + 
         (32*(-1 + x)^2*H[2, 2, 1, 1, x])/x + 
         (448*(-1 + x)^2*H[3, 0, 0, 0, x])/x + 
         (576*(-1 + x)^2*H[3, 1, 0, 0, x])/x + 
         (448*(-1 + x)^2*H[3, 1, 1, 0, x])/x + 
         (248*(-1 + x)^2*H[1, 1, 1, 1, 2, x])/x + 
         (600*(-1 + x)^2*H[1, 1, 1, 2, 0, x])/x + 
         (120*(-1 + x)^2*H[1, 1, 1, 2, 1, x])/x + 
         (728*(-1 + x)^2*H[1, 1, 2, 0, 0, x])/x + 
         (536*(-1 + x)^2*H[1, 1, 2, 1, 0, x])/x + 
         (56*(-1 + x)^2*H[1, 1, 2, 1, 1, x])/x + 
         (696*(-1 + x)^2*H[1, 2, 0, 0, 0, x])/x + 
         (696*(-1 + x)^2*H[1, 2, 1, 0, 0, x])/x + 
         (504*(-1 + x)^2*H[1, 2, 1, 1, 0, x])/x + 
         (24*(-1 + x)^2*H[1, 2, 1, 1, 1, x])/x + 
         (480*(-1 + x)^2*H[2, 0, 0, 0, 0, x])/x + 
         (672*(-1 + x)^2*H[2, 1, 0, 0, 0, x])/x + 
         (672*(-1 + x)^2*H[2, 1, 1, 0, 0, x])/x + 
         (480*(-1 + x)^2*H[2, 1, 1, 1, 0, x])/x + 
         (504*(-1 + x)^2*H[1, 0, 0, 0, 0, 0, x])/x + 
         (728*(-1 + x)^2*H[1, 1, 0, 0, 0, 0, x])/x + 
         (792*(-1 + x)^2*H[1, 1, 1, 0, 0, 0, x])/x + 
         (728*(-1 + x)^2*H[1, 1, 1, 1, 0, 0, x])/x + 
         (504*(-1 + x)^2*H[1, 1, 1, 1, 1, 0, x])/x + 
         (8*(-1 + x)^2*H[1, 1, 1, 1, 1, 1, x])/x + 
         (128*(-1 + x)^2*H[4, x]*zeta[2])/x + (108*(-1 + x)^2*H[1, 3, x]*
           zeta[2])/x + (144*(-1 + x)^2*H[2, 2, x]*zeta[2])/x + 
         (32*(-1 + x)^2*H[3, 0, x]*zeta[2])/x + 
         (192*(-1 + x)^2*H[3, 1, x]*zeta[2])/x + 
         (140*(-1 + x)^2*H[1, 1, 2, x]*zeta[2])/x + 
         (12*(-1 + x)^2*H[1, 2, 0, x]*zeta[2])/x + 
         (188*(-1 + x)^2*H[1, 2, 1, x]*zeta[2])/x - 
         (16*(-1 + x)^2*H[2, 0, 0, x]*zeta[2])/x + 
         (48*(-1 + x)^2*H[2, 1, 0, x]*zeta[2])/x + 
         (224*(-1 + x)^2*H[2, 1, 1, x]*zeta[2])/x - 
         (52*(-1 + x)^2*H[1, 0, 0, 0, x]*zeta[2])/x - 
         (36*(-1 + x)^2*H[1, 1, 0, 0, x]*zeta[2])/x + 
         (44*(-1 + x)^2*H[1, 1, 1, 0, x]*zeta[2])/x + 
         (228*(-1 + x)^2*H[1, 1, 1, 1, x]*zeta[2])/x + 
         (56*(-1 + x)^2*H[1, 2, x]*zeta[3])/x + 
         (224*(-1 + x)^2*H[2, 0, x]*zeta[3])/(3*x) + 
         (392*(-1 + x)^2*H[1, 0, 0, x]*zeta[3])/(3*x) + 
         (392*(-1 + x)^2*H[1, 1, 0, x]*zeta[3])/(3*x) + 
         (56*(-1 + x)^2*H[1, 1, 1, x]*zeta[3])/(3*x) - 
         (64*(-1 + x)^2*H[2, x]*zeta[4])/x - (173*(-1 + x)^2*H[1, 0, x]*
           zeta[4])/(2*x) - (207*(-1 + x)^2*H[1, 1, x]*zeta[4])/(2*x) + 
         H[1, x]*((28*(-1 + x)^2*zeta[2]*zeta[3])/(3*x) + 
           (248*(-1 + x)^2*zeta[5])/(5*x))) + plusD[1, x]*
        (-16*CA*Cr*(-1 + x)^2 + Cr*ep*((-16*Nf*TF*(-1 + x)^2)/3 + 
           CA*((44*(-1 + x)^2)/3 + 16*(-1 + x)^2*H[1, x])) + 
         Cr*ep^2*(Nf*TF*((-80*(-1 + x)^2)/9 + (16*(-1 + x)^2*H[1, x])/3) + 
           CA*((268*(-1 + x)^2)/9 - (44*(-1 + x)^2*H[1, x])/3 - 
             16*(-1 + x)^2*H[1, 1, x] - 8*(-1 + x)^2*zeta[2])) + 
         Cr*ep^3*(Nf*TF*((-448*(-1 + x)^2)/27 + (80*(-1 + x)^2*H[1, x])/9 - 
             (16*(-1 + x)^2*H[1, 1, x])/3 + 8*(-1 + x)^2*zeta[2]) + 
           CA*((1616*(-1 + x)^2)/27 + (44*(-1 + x)^2*H[1, 1, x])/3 + 
             16*(-1 + x)^2*H[1, 1, 1, x] - 22*(-1 + x)^2*zeta[2] + 
             H[1, x]*((-268*(-1 + x)^2)/9 + 8*(-1 + x)^2*zeta[2]) + 
             (112*(-1 + x)^2*zeta[3])/3)) + Cr*ep^4*
          (Nf*TF*((-2624*(-1 + x)^2)/81 - (80*(-1 + x)^2*H[1, 1, x])/9 + 
             (16*(-1 + x)^2*H[1, 1, 1, x])/3 + (40*(-1 + x)^2*zeta[2])/3 + 
             H[1, x]*((448*(-1 + x)^2)/27 - 8*(-1 + x)^2*zeta[2]) + 
             (112*(-1 + x)^2*zeta[3])/9) + CA*((9712*(-1 + x)^2)/81 - 
             (44*(-1 + x)^2*H[1, 1, 1, x])/3 - 16*(-1 + x)^2*
              H[1, 1, 1, 1, x] - (134*(-1 + x)^2*zeta[2])/3 + 
             H[1, 1, x]*((268*(-1 + x)^2)/9 - 8*(-1 + x)^2*zeta[2]) - 
             (308*(-1 + x)^2*zeta[3])/9 + H[1, x]*((-1616*(-1 + x)^2)/27 + 22*
                (-1 + x)^2*zeta[2] - (112*(-1 + x)^2*zeta[3])/3) + 
             79*(-1 + x)^2*zeta[4])) + Cr*ep^5*
          (Nf*TF*((-15616*(-1 + x)^2)/243 + (80*(-1 + x)^2*H[1, 1, 1, x])/9 - 
             (16*(-1 + x)^2*H[1, 1, 1, 1, x])/3 + (224*(-1 + x)^2*zeta[2])/
              9 + H[1, 1, x]*((-448*(-1 + x)^2)/27 + 8*(-1 + x)^2*zeta[2]) + 
             (560*(-1 + x)^2*zeta[3])/27 + H[1, x]*((2624*(-1 + x)^2)/81 - 
               (40*(-1 + x)^2*zeta[2])/3 - (112*(-1 + x)^2*zeta[3])/9) + 
             5*(-1 + x)^2*zeta[4]) + CA*((58304*(-1 + x)^2)/243 + 
             (44*(-1 + x)^2*H[1, 1, 1, 1, x])/3 + 16*(-1 + x)^2*
              H[1, 1, 1, 1, 1, x] + H[1, 1, 1, x]*((-268*(-1 + x)^2)/9 + 8*
                (-1 + x)^2*zeta[2]) - (1876*(-1 + x)^2*zeta[3])/27 + 
             zeta[2]*((-808*(-1 + x)^2)/9 + (56*(-1 + x)^2*zeta[3])/3) + 
             H[1, 1, x]*((1616*(-1 + x)^2)/27 - 22*(-1 + x)^2*zeta[2] + 
               (112*(-1 + x)^2*zeta[3])/3) - (55*(-1 + x)^2*zeta[4])/4 + 
             H[1, x]*((-9712*(-1 + x)^2)/81 + (134*(-1 + x)^2*zeta[2])/3 + 
               (308*(-1 + x)^2*zeta[3])/9 - 79*(-1 + x)^2*zeta[4]) + 
             (496*(-1 + x)^2*zeta[5])/5))) + plusD[0, x]*
        (Cr*((-44*CA*(-1 + x)^2)/3 + (16*Nf*TF*(-1 + x)^2)/3) + 
         Cr*ep*(Nf*TF*((80*(-1 + x)^2)/9 - (16*(-1 + x)^2*H[1, x])/3) + 
           CA*((-268*(-1 + x)^2)/9 + (44*(-1 + x)^2*H[1, x])/3 + 
             16*(-1 + x)^2*zeta[2])) + Cr*ep^2*
          (Nf*TF*((448*(-1 + x)^2)/27 - (80*(-1 + x)^2*H[1, x])/9 + 
             (16*(-1 + x)^2*H[1, 1, x])/3 - 8*(-1 + x)^2*zeta[2]) + 
           CA*((-1616*(-1 + x)^2)/27 - (44*(-1 + x)^2*H[1, 1, x])/3 + 
             22*(-1 + x)^2*zeta[2] + H[1, x]*((268*(-1 + x)^2)/9 - 16*
                (-1 + x)^2*zeta[2]))) + Cr*ep^3*
          (Nf*TF*((2624*(-1 + x)^2)/81 + (80*(-1 + x)^2*H[1, 1, x])/9 - 
             (16*(-1 + x)^2*H[1, 1, 1, x])/3 - (40*(-1 + x)^2*zeta[2])/3 + 
             H[1, x]*((-448*(-1 + x)^2)/27 + 8*(-1 + x)^2*zeta[2]) - 
             (112*(-1 + x)^2*zeta[3])/9) + CA*((-9712*(-1 + x)^2)/81 + 
             (44*(-1 + x)^2*H[1, 1, 1, x])/3 + (134*(-1 + x)^2*zeta[2])/3 + 
             H[1, x]*((1616*(-1 + x)^2)/27 - 22*(-1 + x)^2*zeta[2]) + 
             H[1, 1, x]*((-268*(-1 + x)^2)/9 + 16*(-1 + x)^2*zeta[2]) + 
             (308*(-1 + x)^2*zeta[3])/9 - 32*(-1 + x)^2*zeta[4])) + 
         Cr*ep^4*(Nf*TF*((15616*(-1 + x)^2)/243 - (80*(-1 + x)^2*H[1, 1, 1, 
                x])/9 + (16*(-1 + x)^2*H[1, 1, 1, 1, x])/3 - 
             (224*(-1 + x)^2*zeta[2])/9 + H[1, 1, x]*((448*(-1 + x)^2)/27 - 8*
                (-1 + x)^2*zeta[2]) - (560*(-1 + x)^2*zeta[3])/27 + 
             H[1, x]*((-2624*(-1 + x)^2)/81 + (40*(-1 + x)^2*zeta[2])/3 + 
               (112*(-1 + x)^2*zeta[3])/9) - 5*(-1 + x)^2*zeta[4]) + 
           CA*((-58304*(-1 + x)^2)/243 - (44*(-1 + x)^2*H[1, 1, 1, 1, x])/3 + 
             H[1, 1, 1, x]*((268*(-1 + x)^2)/9 - 16*(-1 + x)^2*zeta[2]) + 
             H[1, 1, x]*((-1616*(-1 + x)^2)/27 + 22*(-1 + x)^2*zeta[2]) + 
             (1876*(-1 + x)^2*zeta[3])/27 + zeta[2]*((808*(-1 + x)^2)/9 - 
               (112*(-1 + x)^2*zeta[3])/3) + (55*(-1 + x)^2*zeta[4])/4 + 
             H[1, x]*((9712*(-1 + x)^2)/81 - (134*(-1 + x)^2*zeta[2])/3 - 
               (308*(-1 + x)^2*zeta[3])/9 + 32*(-1 + x)^2*zeta[4]))) + 
         Cr*ep^5*(Nf*TF*((93440*(-1 + x)^2)/729 + (80*(-1 + x)^2*H[1, 1, 1, 
                1, x])/9 - (16*(-1 + x)^2*H[1, 1, 1, 1, 1, x])/3 + 
             H[1, 1, 1, x]*((-448*(-1 + x)^2)/27 + 8*(-1 + x)^2*zeta[2]) - 
             (3136*(-1 + x)^2*zeta[3])/81 + H[1, 1, x]*((2624*(-1 + x)^2)/
                81 - (40*(-1 + x)^2*zeta[2])/3 - (112*(-1 + x)^2*zeta[3])/
                9) + zeta[2]*((-1312*(-1 + x)^2)/27 + (56*(-1 + x)^2*zeta[3])/
                3) - (25*(-1 + x)^2*zeta[4])/3 + H[1, x]*((-15616*(-1 + x)^2)/
                243 + (224*(-1 + x)^2*zeta[2])/9 + (560*(-1 + x)^2*zeta[3])/
                27 + 5*(-1 + x)^2*zeta[4]) - (496*(-1 + x)^2*zeta[5])/15) + 
           CA*((-349888*(-1 + x)^2)/729 + (44*(-1 + x)^2*H[1, 1, 1, 1, 1, x])/
              3 + H[1, 1, 1, x]*((1616*(-1 + x)^2)/27 - 22*(-1 + x)^2*
                zeta[2]) + H[1, 1, 1, 1, x]*((-268*(-1 + x)^2)/9 + 16*
                (-1 + x)^2*zeta[2]) + (11312*(-1 + x)^2*zeta[3])/81 + 
             zeta[2]*((4856*(-1 + x)^2)/27 - (154*(-1 + x)^2*zeta[3])/3) + 
             (335*(-1 + x)^2*zeta[4])/12 + H[1, 1, x]*((-9712*(-1 + x)^2)/
                81 + (134*(-1 + x)^2*zeta[2])/3 + (308*(-1 + x)^2*zeta[3])/
                9 - 32*(-1 + x)^2*zeta[4]) + H[1, x]*((58304*(-1 + x)^2)/
                243 - (1876*(-1 + x)^2*zeta[3])/27 + zeta[2]*
                ((-808*(-1 + x)^2)/9 + (112*(-1 + x)^2*zeta[3])/3) - 
               (55*(-1 + x)^2*zeta[4])/4) + (1364*(-1 + x)^2*zeta[5])/15 - 
             (275*(-1 + x)^2*zeta[6])/4))) + plusD[-1, x]*
        ((Cr*((44*CA*(-1 + x)^2)/3 - (16*Nf*TF*(-1 + x)^2)/3))/ep + 
         Cr*(CA*((268*(-1 + x)^2)/9 - (44*(-1 + x)^2*H[1, x])/3) + 
           Nf*TF*((-80*(-1 + x)^2)/9 + (16*(-1 + x)^2*H[1, x])/3)) + 
         Cr*ep*(CA*((1616*(-1 + x)^2)/27 - (268*(-1 + x)^2*H[1, x])/9 + 
             (44*(-1 + x)^2*H[1, 1, x])/3 - 22*(-1 + x)^2*zeta[2]) + 
           Nf*TF*((-448*(-1 + x)^2)/27 + (80*(-1 + x)^2*H[1, x])/9 - 
             (16*(-1 + x)^2*H[1, 1, x])/3 + 8*(-1 + x)^2*zeta[2])) + 
         Cr*ep^2*(Nf*TF*((-2624*(-1 + x)^2)/81 - (80*(-1 + x)^2*H[1, 1, x])/
              9 + (16*(-1 + x)^2*H[1, 1, 1, x])/3 + (40*(-1 + x)^2*zeta[2])/
              3 + H[1, x]*((448*(-1 + x)^2)/27 - 8*(-1 + x)^2*zeta[2]) + 
             (112*(-1 + x)^2*zeta[3])/9) + CA*((9712*(-1 + x)^2)/81 + 
             (268*(-1 + x)^2*H[1, 1, x])/9 - (44*(-1 + x)^2*H[1, 1, 1, x])/
              3 - (134*(-1 + x)^2*zeta[2])/3 + H[1, x]*((-1616*(-1 + x)^2)/
                27 + 22*(-1 + x)^2*zeta[2]) - (308*(-1 + x)^2*zeta[3])/9 + 
             28*(-1 + x)^2*zeta[4])) + Cr*ep^3*
          (Nf*TF*((-15616*(-1 + x)^2)/243 + (80*(-1 + x)^2*H[1, 1, 1, x])/9 - 
             (16*(-1 + x)^2*H[1, 1, 1, 1, x])/3 + (224*(-1 + x)^2*zeta[2])/
              9 + H[1, 1, x]*((-448*(-1 + x)^2)/27 + 8*(-1 + x)^2*zeta[2]) + 
             (560*(-1 + x)^2*zeta[3])/27 + H[1, x]*((2624*(-1 + x)^2)/81 - 
               (40*(-1 + x)^2*zeta[2])/3 - (112*(-1 + x)^2*zeta[3])/9) + 
             5*(-1 + x)^2*zeta[4]) + CA*((58304*(-1 + x)^2)/243 - 
             (268*(-1 + x)^2*H[1, 1, 1, x])/9 + (44*(-1 + x)^2*H[1, 1, 1, 1, 
                x])/3 - (808*(-1 + x)^2*zeta[2])/9 + H[1, 1, x]*
              ((1616*(-1 + x)^2)/27 - 22*(-1 + x)^2*zeta[2]) - 
             (1876*(-1 + x)^2*zeta[3])/27 - (55*(-1 + x)^2*zeta[4])/4 + 
             H[1, x]*((-9712*(-1 + x)^2)/81 + (134*(-1 + x)^2*zeta[2])/3 + 
               (308*(-1 + x)^2*zeta[3])/9 - 28*(-1 + x)^2*zeta[4]))) + 
         Cr*ep^4*(Nf*TF*((-93440*(-1 + x)^2)/729 - (80*(-1 + x)^2*H[1, 1, 1, 
                1, x])/9 + (16*(-1 + x)^2*H[1, 1, 1, 1, 1, x])/3 + 
             H[1, 1, 1, x]*((448*(-1 + x)^2)/27 - 8*(-1 + x)^2*zeta[2]) + 
             (3136*(-1 + x)^2*zeta[3])/81 + zeta[2]*((1312*(-1 + x)^2)/27 - 
               (56*(-1 + x)^2*zeta[3])/3) + H[1, 1, x]*((-2624*(-1 + x)^2)/
                81 + (40*(-1 + x)^2*zeta[2])/3 + (112*(-1 + x)^2*zeta[3])/
                9) + (25*(-1 + x)^2*zeta[4])/3 + H[1, x]*((15616*(-1 + x)^2)/
                243 - (224*(-1 + x)^2*zeta[2])/9 - (560*(-1 + x)^2*zeta[3])/
                27 - 5*(-1 + x)^2*zeta[4]) + (496*(-1 + x)^2*zeta[5])/15) + 
           CA*((349888*(-1 + x)^2)/729 + (268*(-1 + x)^2*H[1, 1, 1, 1, x])/
              9 - (44*(-1 + x)^2*H[1, 1, 1, 1, 1, x])/3 + H[1, 1, 1, x]*
              ((-1616*(-1 + x)^2)/27 + 22*(-1 + x)^2*zeta[2]) - 
             (11312*(-1 + x)^2*zeta[3])/81 + zeta[2]*((-4856*(-1 + x)^2)/27 + 
               (154*(-1 + x)^2*zeta[3])/3) - (335*(-1 + x)^2*zeta[4])/12 + 
             H[1, x]*((-58304*(-1 + x)^2)/243 + (808*(-1 + x)^2*zeta[2])/9 + 
               (1876*(-1 + x)^2*zeta[3])/27 + (55*(-1 + x)^2*zeta[4])/4) + 
             H[1, 1, x]*((9712*(-1 + x)^2)/81 - (134*(-1 + x)^2*zeta[2])/3 - 
               (308*(-1 + x)^2*zeta[3])/9 + 28*(-1 + x)^2*zeta[4]) - 
             (1364*(-1 + x)^2*zeta[5])/15 - (23*(-1 + x)^2*zeta[6])/2)) + 
         Cr*ep^5*(Nf*TF*((-560128*(-1 + x)^2)/2187 + (80*(-1 + x)^2*H[1, 1, 
                1, 1, 1, x])/9 - (16*(-1 + x)^2*H[1, 1, 1, 1, 1, 1, x])/3 + 
             H[1, 1, 1, 1, x]*((-448*(-1 + x)^2)/27 + 8*(-1 + x)^2*zeta[2]) + 
             (18368*(-1 + x)^2*zeta[3])/243 - (392*(-1 + x)^2*zeta[3]^2)/27 + 
             zeta[2]*((7808*(-1 + x)^2)/81 - (280*(-1 + x)^2*zeta[3])/9) + 
             H[1, 1, 1, x]*((2624*(-1 + x)^2)/81 - (40*(-1 + x)^2*zeta[2])/
                3 - (112*(-1 + x)^2*zeta[3])/9) + (140*(-1 + x)^2*zeta[4])/
              9 + H[1, 1, x]*((-15616*(-1 + x)^2)/243 + (224*(-1 + x)^2*
                 zeta[2])/9 + (560*(-1 + x)^2*zeta[3])/27 + 5*(-1 + x)^2*
                zeta[4]) + (496*(-1 + x)^2*zeta[5])/9 + 
             H[1, x]*((93440*(-1 + x)^2)/729 - (3136*(-1 + x)^2*zeta[3])/81 + 
               zeta[2]*((-1312*(-1 + x)^2)/27 + (56*(-1 + x)^2*zeta[3])/3) - 
               (25*(-1 + x)^2*zeta[4])/3 - (496*(-1 + x)^2*zeta[5])/15) + 
             (133*(-1 + x)^2*zeta[6])/8) + CA*((2099456*(-1 + x)^2)/2187 - 
             (268*(-1 + x)^2*H[1, 1, 1, 1, 1, x])/9 + 
             (44*(-1 + x)^2*H[1, 1, 1, 1, 1, 1, x])/3 + H[1, 1, 1, 1, x]*
              ((1616*(-1 + x)^2)/27 - 22*(-1 + x)^2*zeta[2]) + 
             (1078*(-1 + x)^2*zeta[3]^2)/27 + zeta[2]*((-29152*(-1 + x)^2)/
                81 + (938*(-1 + x)^2*zeta[3])/9) - (505*(-1 + x)^2*zeta[4])/
              9 + zeta[3]*((-67984*(-1 + x)^2)/243 - (196*(-1 + x)^2*zeta[4])/
                3) + H[1, 1, 1, x]*((-9712*(-1 + x)^2)/81 + (134*(-1 + x)^2*
                 zeta[2])/3 + (308*(-1 + x)^2*zeta[3])/9 - 28*(-1 + x)^2*
                zeta[4]) + H[1, 1, x]*((58304*(-1 + x)^2)/243 - 
               (808*(-1 + x)^2*zeta[2])/9 - (1876*(-1 + x)^2*zeta[3])/27 - 
               (55*(-1 + x)^2*zeta[4])/4) - (8308*(-1 + x)^2*zeta[5])/45 - 
             (1463*(-1 + x)^2*zeta[6])/32 + H[1, x]*((-349888*(-1 + x)^2)/
                729 + (11312*(-1 + x)^2*zeta[3])/81 + zeta[2]*
                ((4856*(-1 + x)^2)/27 - (154*(-1 + x)^2*zeta[3])/3) + 
               (335*(-1 + x)^2*zeta[4])/12 + (1364*(-1 + x)^2*zeta[5])/15 + 
               (23*(-1 + x)^2*zeta[6])/2))))) + 
     asb^3*((Cr*((-176*CA^2*(-1 + x)^2*H[1, x])/(3*x) + 
          (64*CA*Nf*TF*(-1 + x)^2*H[1, x])/(3*x)))/ep + 
       (104*CA^2*Cr*ep^2*(-1 + x)^2 + Cr*ep^3*((6376*CA*Nf*TF*(-1 + x)^2)/
            45 + CA^2*((-17534*(-1 + x)^2)/45 - 208*(-1 + x)^2*H[1, x])))*
        plusD[5, x] - (280*CA^2*Cr*ep^3*(-1 + x)^2*plusD[6, x])/3 + 
       plusD[4, x]*(-80*CA^2*Cr*ep*(-1 + x)^2 + 
         Cr*ep^2*((-560*CA*Nf*TF*(-1 + x)^2)/3 + CA^2*((1540*(-1 + x)^2)/3 + 
             160*(-1 + x)^2*H[1, x])) + Cr*ep^3*((-256*Nf^2*TF^2*(-1 + x)^2)/
            27 + CA*Nf*TF*((-6992*(-1 + x)^2)/27 + (1120*(-1 + x)^2*H[1, x])/
              3) + CA^2*((26204*(-1 + x)^2)/27 - (3080*(-1 + x)^2*H[1, x])/
              3 - 320*(-1 + x)^2*H[1, 1, x] + 480*(-1 + x)^2*zeta[2]))) + 
       Cr*(CA*Nf*TF*((16*(-1 + x)^2*H[0, x])/3 + (16*(-1 + x)^2*(20 + 3*x)*
             H[1, x])/(9*x) - (32*(-1 + x)^2*H[2, x])/(3*x) - 
           (320*(-1 + x)^2*H[1, 0, x])/(3*x) - (128*(-1 + x)^2*H[1, 1, x])/
            (3*x)) + CA^2*((88*(-1 + x)^2*H[2, x])/(3*x) + 
           (16*(-1 + x)*(-8 + 11*x)*H[3, x])/x + (880*(-1 + x)^2*H[1, 0, x])/
            (3*x) + (352*(-1 + x)^2*H[1, 1, x])/(3*x) + 
           (24*(-1 + x)^2*H[1, 2, x])/x + (16*(-1 + x)*(-6 + 7*x)*H[2, 0, x])/
            x + (24*(-1 + x)*(-2 + 3*x)*H[2, 1, x])/x + 
           64*(-1 + x)*H[0, 0, 0, x] + (32*(-1 + x)^2*H[1, 0, 0, x])/x + 
           (16*(-1 + x)^2*H[1, 1, 0, x])/x + H[0, x]*((-8*(-1 + x)^2)/3 - 
             80*(-1 + x)*zeta[2]) + H[1, x]*((-8*(-1 + x)^2*(134 + 3*x))/
              (9*x) + (24*(-1 + x)^2*zeta[2])/x) - 40*(-1 + x)*zeta[3])) + 
       plusD[3, x]*(32*CA^2*Cr*(-1 + x)^2 + 
         Cr*ep*((1696*CA*Nf*TF*(-1 + x)^2)/9 + CA^2*((-4664*(-1 + x)^2)/9 - 
             64*(-1 + x)^2*H[1, x])) + Cr*ep^2*((512*Nf^2*TF^2*(-1 + x)^2)/
            27 + CA*Nf*TF*((1888*(-1 + x)^2)/9 - (3392*(-1 + x)^2*H[1, x])/
              9) + CA^2*((-24536*(-1 + x)^2)/27 + (9328*(-1 + x)^2*H[1, x])/
              9 + 128*(-1 + x)^2*H[1, 1, x] - (832*(-1 + x)^2*zeta[2])/3)) + 
         Cr*ep^3*((-64*CF*Nf*TF*(-1 + x)^2)/3 + Nf^2*TF^2*
            ((5120*(-1 + x)^2)/81 - (1024*(-1 + x)^2*H[1, x])/27) + 
           CA*Nf*TF*((13952*(-1 + x)^2)/81 - (3776*(-1 + x)^2*H[1, x])/9 + 
             (6784*(-1 + x)^2*H[1, 1, x])/9 - (1792*(-1 + x)^2*zeta[2])/3) + 
           CA^2*((-13280*(-1 + x)^2)/9 - (18656*(-1 + x)^2*H[1, 1, x])/9 - 
             256*(-1 + x)^2*H[1, 1, 1, x] + (4928*(-1 + x)^2*zeta[2])/3 + 
             H[1, x]*((49072*(-1 + x)^2)/27 + (1664*(-1 + x)^2*zeta[2])/3) - 
             2080*(-1 + x)^2*zeta[3]))) + 
       Cr*ep*(CA*Nf*TF*((272*(-1 + x)^2*H[0, x])/9 - 
           (16*(-1 + x)^2*(10 + 3*x)*H[2, x])/(9*x) + (32*(-1 + x)^2*H[3, x])/
            (3*x) - 16*(-1 + x)^2*H[0, 0, x] - (80*(-1 + x)^2*(20 + 3*x)*
             H[1, 0, x])/(9*x) - (16*(-1 + x)^2*(40 + 9*x)*H[1, 1, x])/
            (9*x) + (704*(-1 + x)^2*H[1, 2, x])/(3*x) + 
           (256*(-1 + x)^2*H[2, 0, x])/x + (32*(-1 + x)^2*H[2, 1, x])/x + 
           (1312*(-1 + x)^2*H[1, 0, 0, x])/(3*x) + 
           (1216*(-1 + x)^2*H[1, 1, 0, x])/(3*x) + 
           (256*(-1 + x)^2*H[1, 1, 1, x])/(3*x) + (16*(-1 + x)^2*zeta[2])/3 + 
           H[1, x]*((16*(-1 + x)^2*(94 + 51*x))/(27*x) - 
             (128*(-1 + x)^2*zeta[2])/(3*x))) + 
         CA^2*((-88*(-1 + x)^2*H[3, x])/(3*x) - (32*(-1 + x)*(-23 + 34*x)*
             H[4, x])/x - (1936*(-1 + x)^2*H[1, 2, x])/(3*x) - 
           (608*(-1 + x)^2*H[1, 3, x])/x - (704*(-1 + x)^2*H[2, 0, x])/x - 
           (88*(-1 + x)^2*H[2, 1, x])/x - (8*(-1 + x)*(-74 + 109*x)*
             H[2, 2, x])/x - (16*(-1 + x)*(-44 + 65*x)*H[3, 0, x])/x - 
           (16*(-1 + x)*(-26 + 33*x)*H[3, 1, x])/x - 
           (3608*(-1 + x)^2*H[1, 0, 0, x])/(3*x) - 
           (3344*(-1 + x)^2*H[1, 1, 0, x])/(3*x) - 
           (704*(-1 + x)^2*H[1, 1, 1, x])/(3*x) - 
           (88*(-1 + x)^2*H[1, 1, 2, x])/x - (464*(-1 + x)^2*H[1, 2, 0, x])/
            x - (248*(-1 + x)^2*H[1, 2, 1, x])/x - 
           (16*(-1 + x)*(-34 + 59*x)*H[2, 0, 0, x])/x - 
           (16*(-1 + x)*(-27 + 32*x)*H[2, 1, 0, x])/x - 
           (8*(-1 + x)*(-16 + 23*x)*H[2, 1, 1, x])/x - 640*(-1 + x)*
            H[0, 0, 0, 0, x] - (512*(-1 + x)^2*H[1, 0, 0, 0, x])/x - 
           (112*(-1 + x)^2*H[1, 1, 0, 0, x])/x - 
           (80*(-1 + x)^2*H[1, 1, 1, 0, x])/x - (8*(-1 + x)^2*zeta[2])/3 - 
           (4*(-1 + x)*zeta[2]^2)/5 + H[0, 0, x]*(8*(-1 + x)^2 + 
             272*(-1 + x)*zeta[2]) + H[1, 1, x]*((8*(-1 + x)^2*(268 + 9*x))/
              (9*x) - (56*(-1 + x)^2*zeta[2])/x) + H[1, 0, x]*
            ((40*(-1 + x)^2*(134 + 3*x))/(9*x) + (128*(-1 + x)^2*zeta[2])/
              x) + H[2, x]*((8*(-1 + x)^2*(67 + 3*x))/(9*x) + 
             (8*(-1 + x)*(-8 + 45*x)*zeta[2])/x) + 
           H[0, x]*((-112*(-1 + x)^2)/9 - 432*(-1 + x)*zeta[3]) + 
           H[1, x]*((-16*(-1 + x)^2*(395 + 21*x))/(27*x) + 
             (352*(-1 + x)^2*zeta[2])/(3*x) + (200*(-1 + x)^2*zeta[3])/x))) + 
       plusD[2, x]*(Cr*(352*CA^2*(-1 + x)^2 - 128*CA*Nf*TF*(-1 + x)^2) + 
         Cr*ep*((-256*Nf^2*TF^2*(-1 + x)^2)/9 + CA*Nf*TF*
            ((-512*(-1 + x)^2)/9 + 256*(-1 + x)^2*H[1, x]) + 
           CA^2*((4496*(-1 + x)^2)/9 - 704*(-1 + x)^2*H[1, x] + 
             96*(-1 + x)^2*zeta[2])) + Cr*ep^2*(32*CF*Nf*TF*(-1 + x)^2 + 
           Nf^2*TF^2*((-2560*(-1 + x)^2)/27 + (512*(-1 + x)^2*H[1, x])/9) + 
           CA*Nf*TF*((6016*(-1 + x)^2)/27 + (1024*(-1 + x)^2*H[1, x])/9 - 
             512*(-1 + x)^2*H[1, 1, x] + (1088*(-1 + x)^2*zeta[2])/3) + 
           CA^2*((12896*(-1 + x)^2)/27 + 1408*(-1 + x)^2*H[1, 1, x] - 
             (2992*(-1 + x)^2*zeta[2])/3 + H[1, x]*((-8992*(-1 + x)^2)/9 - 
               192*(-1 + x)^2*zeta[2]) + 992*(-1 + x)^2*zeta[3])) + 
         Cr*ep^3*(Nf^2*TF^2*(-256*(-1 + x)^2 + (5120*(-1 + x)^2*H[1, x])/27 - 
             (1024*(-1 + x)^2*H[1, 1, x])/9 + (1280*(-1 + x)^2*zeta[2])/9) + 
           CF*Nf*TF*((880*(-1 + x)^2)/3 - 64*(-1 + x)^2*H[1, x] - 
             256*(-1 + x)^2*zeta[3]) + CA*Nf*TF*((30208*(-1 + x)^2)/27 - 
             (2048*(-1 + x)^2*H[1, 1, x])/9 + 1024*(-1 + x)^2*H[1, 1, 1, x] - 
             (1600*(-1 + x)^2*zeta[2])/9 + H[1, x]*((-12032*(-1 + x)^2)/27 - 
               (2176*(-1 + x)^2*zeta[2])/3) + (7840*(-1 + x)^2*zeta[3])/3) + 
           CA^2*((-10664*(-1 + x)^2)/27 - 2816*(-1 + x)^2*H[1, 1, 1, x] - 
             (2848*(-1 + x)^2*zeta[2])/3 + H[1, 1, x]*((17984*(-1 + x)^2)/
                9 + 384*(-1 + x)^2*zeta[2]) - (19448*(-1 + x)^2*zeta[3])/3 + 
             H[1, x]*((-25792*(-1 + x)^2)/27 + (5984*(-1 + x)^2*zeta[2])/3 - 
               1984*(-1 + x)^2*zeta[3]) + 2456*(-1 + x)^2*zeta[4]))) + 
       Cr*ep^2*(CA*Nf*TF*((80*(-1 + x)^2*(2 + 3*x)*H[3, x])/(9*x) - 
           (32*(-1 + x)^2*H[4, x])/(3*x) - (272*(-1 + x)^2*H[0, 0, x])/3 + 
           (16*(-1 + x)^2*(220 + 21*x)*H[1, 2, x])/(9*x) - 
           (896*(-1 + x)^2*H[1, 3, x])/x + (16*(-1 + x)^2*(80 + x)*
             H[2, 0, x])/(3*x) - (16*(-10 + x)*(-1 + x)^2*H[2, 1, x])/(3*x) - 
           (1568*(-1 + x)^2*H[2, 2, x])/(3*x) - (832*(-1 + x)^2*H[3, 0, x])/
            x - (32*(-1 + x)^2*H[3, 1, x])/x + (112*(-1 + x)^2*H[0, 0, 0, x])/
            3 + (16*(-1 + x)^2*(410 + 39*x)*H[1, 0, 0, x])/(9*x) + 
           (16*(-1 + x)^2*(6 + 380*x + 33*x^2)*H[1, 1, 0, x])/(9*x^2) + 
           (16*(-1 + x)^2*(6 + 80*x + 15*x^2)*H[1, 1, 1, x])/(9*x^2) - 
           (2560*(-1 + x)^2*H[1, 1, 2, x])/(3*x) - 
           (1696*(-1 + x)^2*H[1, 2, 0, x])/x - (512*(-1 + x)^2*H[1, 2, 1, x])/
            x - (3968*(-1 + x)^2*H[2, 0, 0, x])/(3*x) - 
           (3584*(-1 + x)^2*H[2, 1, 0, x])/(3*x) - 
           (160*(-1 + x)^2*H[2, 1, 1, x])/(3*x) - 
           (5024*(-1 + x)^2*H[1, 0, 0, 0, x])/(3*x) - 
           (5792*(-1 + x)^2*H[1, 1, 0, 0, x])/(3*x) - 
           (4160*(-1 + x)^2*H[1, 1, 1, 0, x])/(3*x) - 
           (512*(-1 + x)^2*H[1, 1, 1, 1, x])/(3*x) + 
           (16*(-1 + x)^2*(6 + 17*x)*zeta[2])/(9*x) + 
           H[0, x]*((2416*(-1 + x)^2)/27 - (64*(-1 + x)^2*zeta[2])/3) + 
           H[2, x]*((-16*(-1 + x)^2*(56 + 51*x))/(27*x) - 
             (544*(-1 + x)^2*zeta[2])/(3*x)) + H[1, 1, x]*
            ((-272*(-1 + x)^2*(10 + 9*x))/(27*x) - (320*(-1 + x)^2*zeta[2])/
              (3*x)) + H[1, 0, x]*((-16*(-1 + x)^2*(506 + 255*x))/(27*x) + 
             (992*(-1 + x)^2*zeta[2])/(3*x)) + (64*(-1 + x)^2*zeta[3])/3 + 
           H[1, x]*((16*(-1 + x)^2*(458 + 453*x))/(81*x) - 
             (32*(-1 + x)^2*(3 + 20*x + 9*x^2)*zeta[2])/(9*x^2) - 
             (3680*(-1 + x)^2*zeta[3])/(9*x))) + 
         CA^2*((88*(-1 + x)^2*H[4, x])/(3*x) + (32*(-1 + x)*(-107 + 174*x)*
             H[5, x])/x + (2464*(-1 + x)^2*H[1, 3, x])/x + 
           (3920*(-1 + x)^2*H[1, 4, x])/x + (4312*(-1 + x)^2*H[2, 2, x])/
            (3*x) + (32*(-1 + x)*(-118 + 171*x)*H[2, 3, x])/x + 
           (2288*(-1 + x)^2*H[3, 0, x])/x + (88*(-1 + x)^2*H[3, 1, x])/x + 
           (32*(-1 + x)*(-116 + 165*x)*H[3, 2, x])/x + 
           (16*(-1 + x)*(-224 + 375*x)*H[4, 0, x])/x + 
           (16*(-1 + x)*(-118 + 161*x)*H[4, 1, x])/x + 
           (7040*(-1 + x)^2*H[1, 1, 2, x])/(3*x) + 
           (2000*(-1 + x)^2*H[1, 1, 3, x])/x + (4664*(-1 + x)^2*
             H[1, 2, 0, x])/x + (1408*(-1 + x)^2*H[1, 2, 1, x])/x + 
           (2752*(-1 + x)^2*H[1, 2, 2, x])/x + (3760*(-1 + x)^2*
             H[1, 3, 0, x])/x + (1744*(-1 + x)^2*H[1, 3, 1, x])/x + 
           (10912*(-1 + x)^2*H[2, 0, 0, x])/(3*x) + 
           (9856*(-1 + x)^2*H[2, 1, 0, x])/(3*x) + 
           (440*(-1 + x)^2*H[2, 1, 1, x])/(3*x) + (8*(-1 + x)*(-256 + 395*x)*
             H[2, 1, 2, x])/x + (16*(-1 + x)*(-202 + 317*x)*H[2, 2, 0, x])/
            x + (8*(-1 + x)*(-202 + 275*x)*H[2, 2, 1, x])/x + 
           (16*(-1 + x)*(-208 + 381*x)*H[3, 0, 0, x])/x + 
           (16*(-1 + x)*(-167 + 229*x)*H[3, 1, 0, x])/x + 
           (16*(-1 + x)*(-55 + 69*x)*H[3, 1, 1, x])/x + 
           (13816*(-1 + x)^2*H[1, 0, 0, 0, x])/(3*x) + 
           (15928*(-1 + x)^2*H[1, 1, 0, 0, x])/(3*x) + 
           (11440*(-1 + x)^2*H[1, 1, 1, 0, x])/(3*x) + 
           (1408*(-1 + x)^2*H[1, 1, 1, 1, x])/(3*x) + 
           (296*(-1 + x)^2*H[1, 1, 1, 2, x])/x + 
           (1344*(-1 + x)^2*H[1, 1, 2, 0, x])/x + 
           (760*(-1 + x)^2*H[1, 1, 2, 1, x])/x + 
           (3312*(-1 + x)^2*H[1, 2, 0, 0, x])/x + 
           (1872*(-1 + x)^2*H[1, 2, 1, 0, x])/x + 
           (616*(-1 + x)^2*H[1, 2, 1, 1, x])/x + (16*(-1 + x)*(-218 + 415*x)*
             H[2, 0, 0, 0, x])/x + (16*(-1 + x)*(-143 + 241*x)*
             H[2, 1, 0, 0, x])/x + (64*(-1 + x)*(-20 + 23*x)*
             H[2, 1, 1, 0, x])/x + (8*(-1 + x)*(-26 + 41*x)*H[2, 1, 1, 1, x])/
            x + 4160*(-1 + x)*H[0, 0, 0, 0, 0, x] + 
           (4000*(-1 + x)^2*H[1, 0, 0, 0, 0, x])/x + 
           (2064*(-1 + x)^2*H[1, 1, 0, 0, 0, x])/x + 
           (368*(-1 + x)^2*H[1, 1, 1, 0, 0, x])/x + 
           (304*(-1 + x)^2*H[1, 1, 1, 1, 0, x])/x + H[0, 0, 0, x]*
            ((-56*(-1 + x)^2)/3 - 1040*(-1 + x)*zeta[2]) + 
           H[1, 2, x]*((-8*(-1 + x)^2*(1474 + 21*x))/(9*x) - 
             (824*(-1 + x)^2*zeta[2])/x) + H[1, 0, 0, x]*
            ((-8*(-1 + x)^2*(2747 + 39*x))/(9*x) - (720*(-1 + x)^2*zeta[2])/
              x) + H[1, 1, 0, x]*((-8*(-1 + x)^2*(6 + 2546*x + 33*x^2))/
              (9*x^2) - (672*(-1 + x)^2*zeta[2])/x) + H[1, 1, 1, x]*
            ((-8*(-1 + x)^2*(6 + 536*x + 15*x^2))/(9*x^2) + 
             (136*(-1 + x)^2*zeta[2])/x) + H[2, 0, x]*
            ((-8*(-1 + x)^2*(536 + x))/(3*x) - (96*(-1 + x)*(-11 + 21*x)*zeta[
                2])/x) + H[2, 1, x]*((8*(-67 + x)*(-1 + x)^2)/(3*x) - 
             (32*(-1 + x)*(-19 + 56*x)*zeta[2])/x) + 
           H[3, x]*((-8*(-1 + x)^2*(67 + 15*x))/(9*x) - 
             (16*(-1 + x)*(-65 + 137*x)*zeta[2])/x) - (32*(-1 + x)^2*zeta[3])/
            3 + zeta[2]*((-16*(-1 + x)^2*(3 + 7*x))/(9*x) + 
             368*(-1 + x)*zeta[3]) + H[0, 0, x]*((112*(-1 + x)^2)/3 + 
             2112*(-1 + x)*zeta[3]) + H[1, 1, x]*
            ((16*(-1 + x)^2*(781 + 63*x))/(27*x) + (880*(-1 + x)^2*zeta[2])/
              (3*x) - (664*(-1 + x)^2*zeta[3])/x) + H[1, 0, x]*
            ((16*(-1 + x)^2*(1993 + 105*x))/(27*x) - (2728*(-1 + x)^2*zeta[
                2])/(3*x) + (688*(-1 + x)^2*zeta[3])/x) + 
           H[2, x]*((16*(-1 + x)^2*(202 + 21*x))/(27*x) + 
             (1496*(-1 + x)^2*zeta[2])/(3*x) + (24*(-1 + x)*(-16 + 101*x)*
               zeta[3])/x) + H[0, x]*((-800*(-1 + x)^2)/27 + 
             (32*(-1 + x)^2*zeta[2])/3 - 1260*(-1 + x)*zeta[4]) + 
           H[1, x]*((-32*(-1 + x)^2*(1178 + 75*x))/(81*x) + 
             (16*(-1 + x)^2*(3 + 134*x + 9*x^2)*zeta[2])/(9*x^2) + 
             (10120*(-1 + x)^2*zeta[3])/(9*x) + (372*(-1 + x)^2*zeta[4])/x) - 
           1048*(-1 + x)*zeta[5])) + plusD[1, x]*
        ((Cr*((-352*CA^2*(-1 + x)^2)/3 + (128*CA*Nf*TF*(-1 + x)^2)/3))/ep + 
         Cr*((256*Nf^2*TF^2*(-1 + x)^2)/9 + CA*Nf*TF*((-256*(-1 + x)^2)/3 - 
             (256*(-1 + x)^2*H[1, x])/3) + CA^2*((-208*(-1 + x)^2)/9 + 
             (704*(-1 + x)^2*H[1, x])/3 - 32*(-1 + x)^2*zeta[2])) + 
         Cr*ep*(-32*CF*Nf*TF*(-1 + x)^2 + Nf^2*TF^2*((2560*(-1 + x)^2)/27 - 
             (512*(-1 + x)^2*H[1, x])/9) + CA*Nf*TF*((-13184*(-1 + x)^2)/27 + 
             (512*(-1 + x)^2*H[1, x])/3 + (512*(-1 + x)^2*H[1, 1, x])/3 - 
             64*(-1 + x)^2*zeta[2]) + CA^2*(480*(-1 + x)^2 - 
             (1408*(-1 + x)^2*H[1, 1, x])/3 + 176*(-1 + x)^2*zeta[2] + 
             H[1, x]*((416*(-1 + x)^2)/9 + 64*(-1 + x)^2*zeta[2]) - 
             256*(-1 + x)^2*zeta[3])) + Cr*ep^2*
          (Nf^2*TF^2*(256*(-1 + x)^2 - (5120*(-1 + x)^2*H[1, x])/27 + 
             (1024*(-1 + x)^2*H[1, 1, x])/9 - (1280*(-1 + x)^2*zeta[2])/9) + 
           CA*Nf*TF*((-132608*(-1 + x)^2)/81 - (1024*(-1 + x)^2*H[1, 1, x])/
              3 - (1024*(-1 + x)^2*H[1, 1, 1, x])/3 + 
             (6080*(-1 + x)^2*zeta[2])/9 + H[1, x]*((26368*(-1 + x)^2)/27 + 
               128*(-1 + x)^2*zeta[2]) - (11200*(-1 + x)^2*zeta[3])/9) + 
           CF*Nf*TF*((-880*(-1 + x)^2)/3 + 64*(-1 + x)^2*H[1, x] + 
             256*(-1 + x)^2*zeta[3]) + CA^2*((187384*(-1 + x)^2)/81 + 
             (2816*(-1 + x)^2*H[1, 1, 1, x])/3 - (6464*(-1 + x)^2*zeta[2])/
              9 + H[1, 1, x]*((-832*(-1 + x)^2)/9 - 128*(-1 + x)^2*zeta[2]) + 
             (24464*(-1 + x)^2*zeta[3])/9 + H[1, x]*(-960*(-1 + x)^2 - 352*
                (-1 + x)^2*zeta[2] + 512*(-1 + x)^2*zeta[3]) - 
             392*(-1 + x)^2*zeta[4])) + Cr*ep^3*
          (Nf^2*TF^2*((155648*(-1 + x)^2)/243 + (10240*(-1 + x)^2*H[1, 1, x])/
              27 - (2048*(-1 + x)^2*H[1, 1, 1, x])/9 - 
             (12800*(-1 + x)^2*zeta[2])/27 + H[1, x]*(-512*(-1 + x)^2 + 
               (2560*(-1 + x)^2*zeta[2])/9) - (3584*(-1 + x)^2*zeta[3])/27) + 
           CA*Nf*TF*((-388048*(-1 + x)^2)/81 + (2048*(-1 + x)^2*H[1, 1, 1, 
                x])/3 + (2048*(-1 + x)^2*H[1, 1, 1, 1, x])/3 + 
             (77888*(-1 + x)^2*zeta[2])/27 + H[1, 1, x]*((-52736*(-1 + x)^2)/
                27 - 256*(-1 + x)^2*zeta[2]) - (1792*(-1 + x)^2*zeta[3])/3 + 
             H[1, x]*((265216*(-1 + x)^2)/81 - (12160*(-1 + x)^2*zeta[2])/
                9 + (22400*(-1 + x)^2*zeta[3])/9) - (11632*(-1 + x)^2*zeta[
                4])/3) + CF*Nf*TF*((-13688*(-1 + x)^2)/9 - 128*(-1 + x)^2*
              H[1, 1, x] + 160*(-1 + x)^2*zeta[2] + (2432*(-1 + x)^2*zeta[3])/
              3 + H[1, x]*((1760*(-1 + x)^2)/3 - 512*(-1 + x)^2*zeta[3]) + 
             384*(-1 + x)^2*zeta[4]) + CA^2*((1996180*(-1 + x)^2)/243 - 
             (5632*(-1 + x)^2*H[1, 1, 1, 1, x])/3 + H[1, 1, 1, x]*
              ((1664*(-1 + x)^2)/9 + 256*(-1 + x)^2*zeta[2]) + 
             (67760*(-1 + x)^2*zeta[3])/27 + H[1, 1, x]*(1920*(-1 + x)^2 + 
               704*(-1 + x)^2*zeta[2] - 1024*(-1 + x)^2*zeta[3]) + 
             zeta[2]*((-109760*(-1 + x)^2)/27 + (5536*(-1 + x)^2*zeta[3])/
                3) + (28820*(-1 + x)^2*zeta[4])/3 + H[1, x]*
              ((-374768*(-1 + x)^2)/81 + (12928*(-1 + x)^2*zeta[2])/9 - 
               (48928*(-1 + x)^2*zeta[3])/9 + 784*(-1 + x)^2*zeta[4]) - 
             10112*(-1 + x)^2*zeta[5]))) + 
       Cr*ep^3*(CA*Nf*TF*((-16*(-1 + x)^2*(10 + 39*x)*H[4, x])/(9*x) + 
           (32*(-1 + x)^2*H[5, x])/(3*x) - (16*(-1 + x)^2*(280 + 23*x)*
             H[1, 3, x])/(3*x) + (10112*(-1 + x)^2*H[1, 4, x])/(3*x) - 
           (16*(-1 + x)^2*(490 + 9*x)*H[2, 2, x])/(9*x) + 
           (2656*(-1 + x)^2*H[2, 3, x])/x - (16*(-1 + x)^2*(260 + 9*x)*
             H[3, 0, x])/(3*x) - (16*(-1 + x)^2*(10 + 7*x)*H[3, 1, x])/
            (3*x) + (5024*(-1 + x)^2*H[3, 2, x])/(3*x) + 
           (2944*(-1 + x)^2*H[4, 0, x])/x + (32*(-1 + x)^2*H[4, 1, x])/x + 
           (1904*(-1 + x)^2*H[0, 0, 0, x])/9 - 
           (16*(-1 + x)^2*(6 + 800*x + 51*x^2)*H[1, 1, 2, x])/(9*x^2) + 
           (3904*(-1 + x)^2*H[1, 1, 3, x])/x - 
           (16*(-1 + x)^2*(-4 + 530*x + 11*x^2)*H[1, 2, 0, x])/(3*x^2) - 
           (16*(-1 + x)^2*(-4 + 160*x + 5*x^2)*H[1, 2, 1, x])/(3*x^2) + 
           (3392*(-1 + x)^2*H[1, 2, 2, x])/x + (18272*(-1 + x)^2*
             H[1, 3, 0, x])/(3*x) + (5504*(-1 + x)^2*H[1, 3, 1, x])/(3*x) - 
           (16*(-1 + x)^2*(1240 + 3*x)*H[2, 0, 0, x])/(9*x) + 
           (16*(-1 + x)^2*(-6 - 1120*x + 3*x^2)*H[2, 1, 0, x])/(9*x^2) - 
           (16*(-1 + x)^2*(6 + 50*x + 3*x^2)*H[2, 1, 1, x])/(9*x^2) + 
           (7264*(-1 + x)^2*H[2, 1, 2, x])/(3*x) + 
           (5376*(-1 + x)^2*H[2, 2, 0, x])/x + (3296*(-1 + x)^2*
             H[2, 2, 1, x])/(3*x) + (13760*(-1 + x)^2*H[3, 0, 0, x])/(3*x) + 
           (12224*(-1 + x)^2*H[3, 1, 0, x])/(3*x) + 
           (160*(-1 + x)^2*H[3, 1, 1, x])/(3*x) - 80*(-1 + x)^2*
            H[0, 0, 0, 0, x] - (16*(-1 + x)^2*(1570 + 87*x)*H[1, 0, 0, 0, x])/
            (9*x) - (16*(-1 + x)^2*(18 + 1810*x + 81*x^2)*H[1, 1, 0, 0, x])/
            (9*x^2) - (16*(-1 + x)^2*(24 + 1300*x + 63*x^2)*H[1, 1, 1, 0, x])/
            (9*x^2) - (16*(-1 + x)^2*(12 + 160*x + 33*x^2)*H[1, 1, 1, 1, x])/
            (9*x^2) + (8576*(-1 + x)^2*H[1, 1, 1, 2, x])/(3*x) + 
           (6432*(-1 + x)^2*H[1, 1, 2, 0, x])/x + 
           (1856*(-1 + x)^2*H[1, 1, 2, 1, x])/x + 
           (23072*(-1 + x)^2*H[1, 2, 0, 0, x])/(3*x) + 
           (16928*(-1 + x)^2*H[1, 2, 1, 0, x])/(3*x) + 
           (2944*(-1 + x)^2*H[1, 2, 1, 1, x])/(3*x) + 
           (5568*(-1 + x)^2*H[2, 0, 0, 0, x])/x + 
           (6400*(-1 + x)^2*H[2, 1, 0, 0, x])/x + 
           (13184*(-1 + x)^2*H[2, 1, 1, 0, x])/(3*x) + 
           (352*(-1 + x)^2*H[2, 1, 1, 1, x])/(3*x) + 
           (18784*(-1 + x)^2*H[1, 0, 0, 0, 0, x])/(3*x) + 
           (23584*(-1 + x)^2*H[1, 1, 0, 0, 0, x])/(3*x) + 
           (21088*(-1 + x)^2*H[1, 1, 1, 0, 0, x])/(3*x) + 
           (13504*(-1 + x)^2*H[1, 1, 1, 1, 0, x])/(3*x) + 
           (1024*(-1 + x)^2*H[1, 1, 1, 1, 1, x])/(3*x) + 
           (16*(-1 + x)^2*(48 + 151*x)*zeta[2])/(27*x) + 
           H[0, 0, x]*((-2416*(-1 + x)^2)/9 + (160*(-1 + x)^2*zeta[2])/3) + 
           H[1, 0, 0, x]*((16*(-1 + x)^2*(2170 + 663*x))/(27*x) - 
             (4352*(-1 + x)^2*zeta[2])/(3*x)) + H[1, 1, 0, x]*
            ((176*(-1 + x)^2*(6 + 182*x + 51*x^2))/(27*x^2) - 
             (3040*(-1 + x)^2*zeta[2])/(3*x)) + H[2, 0, x]*
            ((16*(-1 + x)^2*(436 + 17*x))/(9*x) - (1472*(-1 + x)^2*zeta[2])/
              (3*x)) + H[1, 2, x]*((16*(-1 + x)^2*(1142 + 357*x))/(27*x) + 
             (32*(-1 + x)^2*zeta[2])/(3*x)) + H[3, x]*
            ((16*(-1 + x)^2*(56 + 255*x))/(27*x) + (2272*(-1 + x)^2*zeta[2])/
              (3*x)) + H[1, 1, 1, x]*((16*(-1 + x)^2*(66 + 358*x + 255*x^2))/
              (27*x^2) + (2368*(-1 + x)^2*zeta[2])/(3*x)) + 
           H[2, 1, x]*((-16*(-1 + x)^2*(-44 + 17*x))/(9*x) + 
             (2912*(-1 + x)^2*zeta[2])/(3*x)) + (32*(-1 + x)^2*(-3 + 34*x)*
             zeta[3])/(9*x) + H[0, x]*((17360*(-1 + x)^2)/81 - 
             (1088*(-1 + x)^2*zeta[2])/9 - (32*(-1 + x)^2*zeta[3])/9) + 
           H[2, x]*((-16*(-1 + x)^2*(328 + 453*x))/(81*x) + 
             (32*(-1 + x)^2*(3 - 85*x + 9*x^2)*zeta[2])/(9*x^2) + 
             (6400*(-1 + x)^2*zeta[3])/(9*x)) + H[1, 1, x]*
            ((-16*(-1 + x)^2*(718 + 1359*x))/(81*x) + 
             (32*(-1 + x)^2*(6 - 50*x + 27*x^2)*zeta[2])/(9*x^2) + 
             (12256*(-1 + x)^2*zeta[3])/(9*x)) + H[1, 0, x]*
            ((-16*(-1 + x)^2*(2686 + 2265*x))/(81*x) + 
             (32*(-1 + x)^2*(155 + 27*x)*zeta[2])/(9*x) + 
             (17536*(-1 + x)^2*zeta[3])/(9*x)) - 68*(-1 + x)^2*zeta[4] + 
           H[1, x]*((16*(-1 + x)^2*(2374 + 3255*x))/(243*x) - 
             (32*(-1 + x)^2*(33 + 94*x + 153*x^2)*zeta[2])/(27*x^2) - 
             (32*(-1 + x)^2*(-9 + 575*x + 39*x^2)*zeta[3])/(27*x^2) - 
             (1128*(-1 + x)^2*zeta[4])/x)) + 
         CA^2*((-88*(-1 + x)^2*H[5, x])/(3*x) - (32*(-1 + x)*(-463 + 824*x)*
             H[6, x])/x - (27808*(-1 + x)^2*H[1, 4, x])/(3*x) - 
           (20976*(-1 + x)^2*H[1, 5, x])/x - (7304*(-1 + x)^2*H[2, 3, x])/x - 
           (16*(-1 + x)*(-1222 + 1821*x)*H[2, 4, x])/x - 
           (13816*(-1 + x)^2*H[3, 2, x])/(3*x) - 
           (16*(-1 + x)*(-1174 + 1713*x)*H[3, 3, x])/x - 
           (8096*(-1 + x)^2*H[4, 0, x])/x - (88*(-1 + x)^2*H[4, 1, x])/x - 
           (16*(-1 + x)*(-1126 + 1637*x)*H[4, 2, x])/x - 
           (16*(-1 + x)*(-1044 + 1895*x)*H[5, 0, x])/x - 
           (16*(-1 + x)*(-490 + 751*x)*H[5, 1, x])/x - 
           (10736*(-1 + x)^2*H[1, 1, 3, x])/x - (13600*(-1 + x)^2*
             H[1, 1, 4, x])/x - (9328*(-1 + x)^2*H[1, 2, 2, x])/x - 
           (17280*(-1 + x)^2*H[1, 2, 3, x])/x - (50248*(-1 + x)^2*
             H[1, 3, 0, x])/(3*x) - (15136*(-1 + x)^2*H[1, 3, 1, x])/(3*x) - 
           (16768*(-1 + x)^2*H[1, 3, 2, x])/x - (21680*(-1 + x)^2*
             H[1, 4, 0, x])/x - (9088*(-1 + x)^2*H[1, 4, 1, x])/x - 
           (19976*(-1 + x)^2*H[2, 1, 2, x])/(3*x) - 
           (16*(-1 + x)*(-835 + 1228*x)*H[2, 1, 3, x])/x - 
           (14784*(-1 + x)^2*H[2, 2, 0, x])/x - 
           (9064*(-1 + x)^2*H[2, 2, 1, x])/(3*x) - 
           (32*(-1 + x)*(-483 + 704*x)*H[2, 2, 2, x])/x - 
           (1216*(-1 + x)*(-16 + 25*x)*H[2, 3, 0, x])/x - 
           (48*(-1 + x)*(-182 + 251*x)*H[2, 3, 1, x])/x - 
           (37840*(-1 + x)^2*H[3, 0, 0, x])/(3*x) - 
           (33616*(-1 + x)^2*H[3, 1, 0, x])/(3*x) - 
           (440*(-1 + x)^2*H[3, 1, 1, x])/(3*x) - 
           (16*(-1 + x)*(-777 + 1100*x)*H[3, 1, 2, x])/x - 
           (32*(-1 + x)*(-547 + 865*x)*H[3, 2, 0, x])/x - 
           (16*(-1 + x)*(-536 + 729*x)*H[3, 2, 1, x])/x - 
           (16*(-1 + x)*(-1040 + 2013*x)*H[4, 0, 0, x])/x - 
           (16*(-1 + x)*(-839 + 1265*x)*H[4, 1, 0, x])/x - 
           (16*(-1 + x)*(-239 + 325*x)*H[4, 1, 1, x])/x - 
           (23584*(-1 + x)^2*H[1, 1, 1, 2, x])/(3*x) - 
           (6352*(-1 + x)^2*H[1, 1, 1, 3, x])/x - 
           (17688*(-1 + x)^2*H[1, 1, 2, 0, x])/x - 
           (5104*(-1 + x)^2*H[1, 1, 2, 1, x])/x - 
           (8784*(-1 + x)^2*H[1, 1, 2, 2, x])/x - 
           (12864*(-1 + x)^2*H[1, 1, 3, 0, x])/x - 
           (5568*(-1 + x)^2*H[1, 1, 3, 1, x])/x - 
           (63448*(-1 + x)^2*H[1, 2, 0, 0, x])/(3*x) - 
           (46552*(-1 + x)^2*H[1, 2, 1, 0, x])/(3*x) - 
           (8096*(-1 + x)^2*H[1, 2, 1, 1, x])/(3*x) - 
           (9472*(-1 + x)^2*H[1, 2, 1, 2, x])/x - 
           (15296*(-1 + x)^2*H[1, 2, 2, 0, x])/x - 
           (6896*(-1 + x)^2*H[1, 2, 2, 1, x])/x - 
           (21040*(-1 + x)^2*H[1, 3, 0, 0, x])/x - 
           (12240*(-1 + x)^2*H[1, 3, 1, 0, x])/x - 
           (3632*(-1 + x)^2*H[1, 3, 1, 1, x])/x - 
           (15312*(-1 + x)^2*H[2, 0, 0, 0, x])/x - 
           (17600*(-1 + x)^2*H[2, 1, 0, 0, x])/x - 
           (36256*(-1 + x)^2*H[2, 1, 1, 0, x])/(3*x) - 
           (968*(-1 + x)^2*H[2, 1, 1, 1, x])/(3*x) - 
           (8*(-1 + x)*(-778 + 1237*x)*H[2, 1, 1, 2, x])/x - 
           (16*(-1 + x)*(-679 + 1121*x)*H[2, 1, 2, 0, x])/x - 
           (136*(-1 + x)*(-40 + 57*x)*H[2, 1, 2, 1, x])/x - 
           (32*(-1 + x)*(-568 + 963*x)*H[2, 2, 0, 0, x])/x - 
           (80*(-1 + x)*(-129 + 193*x)*H[2, 2, 1, 0, x])/x - 
           (24*(-1 + x)*(-144 + 191*x)*H[2, 2, 1, 1, x])/x - 
           (16*(-1 + x)*(-1132 + 2181*x)*H[3, 0, 0, 0, x])/x - 
           (16*(-1 + x)*(-885 + 1469*x)*H[3, 1, 0, 0, x])/x - 
           (16*(-1 + x)*(-512 + 691*x)*H[3, 1, 1, 0, x])/x - 
           (16*(-1 + x)*(-106 + 135*x)*H[3, 1, 1, 1, x])/x - 
           (51656*(-1 + x)^2*H[1, 0, 0, 0, 0, x])/(3*x) - 
           (64856*(-1 + x)^2*H[1, 1, 0, 0, 0, x])/(3*x) - 
           (57992*(-1 + x)^2*H[1, 1, 1, 0, 0, x])/(3*x) - 
           (37136*(-1 + x)^2*H[1, 1, 1, 1, 0, x])/(3*x) - 
           (2816*(-1 + x)^2*H[1, 1, 1, 1, 1, x])/(3*x) - 
           (952*(-1 + x)^2*H[1, 1, 1, 1, 2, x])/x - 
           (3936*(-1 + x)^2*H[1, 1, 1, 2, 0, x])/x - 
           (2312*(-1 + x)^2*H[1, 1, 1, 2, 1, x])/x - 
           (11072*(-1 + x)^2*H[1, 1, 2, 0, 0, x])/x - 
           (5408*(-1 + x)^2*H[1, 1, 2, 1, 0, x])/x - 
           (1896*(-1 + x)^2*H[1, 1, 2, 1, 1, x])/x - 
           (22224*(-1 + x)^2*H[1, 2, 0, 0, 0, x])/x - 
           (11888*(-1 + x)^2*H[1, 2, 1, 0, 0, x])/x - 
           (5360*(-1 + x)^2*H[1, 2, 1, 1, 0, x])/x - 
           (1112*(-1 + x)^2*H[1, 2, 1, 1, 1, x])/x - 
           (80*(-1 + x)*(-258 + 487*x)*H[2, 0, 0, 0, 0, x])/x - 
           (16*(-1 + x)*(-975 + 1711*x)*H[2, 1, 0, 0, 0, x])/x - 
           (48*(-1 + x)*(-156 + 265*x)*H[2, 1, 1, 0, 0, x])/x - 
           (16*(-1 + x)*(-227 + 252*x)*H[2, 1, 1, 1, 0, x])/x - 
           (8*(-1 + x)*(-56 + 87*x)*H[2, 1, 1, 1, 1, x])/x - 
           22400*(-1 + x)*H[0, 0, 0, 0, 0, 0, x] - 
           (23680*(-1 + x)^2*H[1, 0, 0, 0, 0, 0, x])/x - 
           (17520*(-1 + x)^2*H[1, 1, 0, 0, 0, 0, x])/x - 
           (7248*(-1 + x)^2*H[1, 1, 1, 0, 0, 0, x])/x - 
           (1168*(-1 + x)^2*H[1, 1, 1, 1, 0, 0, x])/x - 
           (1040*(-1 + x)^2*H[1, 1, 1, 1, 1, 0, x])/x - 
           (80*(-1 + x)^2*(3 + 10*x)*zeta[2])/(27*x) + H[0, 0, 0, 0, x]*
            (40*(-1 + x)^2 + 4880*(-1 + x)*zeta[2]) + H[1, 1, 1, 1, x]*
            ((8*(-1 + x)^2*(12 + 1072*x + 33*x^2))/(9*x^2) - 
             (344*(-1 + x)^2*zeta[2])/x) + H[1, 1, 1, 0, x]*
            ((8*(-1 + x)^2*(24 + 8710*x + 63*x^2))/(9*x^2) + 
             (2592*(-1 + x)^2*zeta[2])/x) + H[1, 1, 0, 0, x]*
            ((8*(-1 + x)^2*(18 + 12127*x + 81*x^2))/(9*x^2) + 
             (3024*(-1 + x)^2*zeta[2])/x) + H[1, 1, 2, x]*
            ((8*(-1 + x)^2*(6 + 5360*x + 51*x^2))/(9*x^2) + 
             (3336*(-1 + x)^2*zeta[2])/x) + H[1, 0, 0, 0, x]*
            ((8*(-1 + x)^2*(10519 + 87*x))/(9*x) + (4208*(-1 + x)^2*zeta[2])/
              x) + H[1, 2, 1, x]*((8*(-1 + x)^2*(-4 + 1072*x + 5*x^2))/
              (3*x^2) + (4248*(-1 + x)^2*zeta[2])/x) + H[1, 2, 0, x]*
            ((8*(-1 + x)^2*(-4 + 3551*x + 11*x^2))/(3*x^2) + 
             (5968*(-1 + x)^2*zeta[2])/x) + H[1, 3, x]*
            ((8*(-1 + x)^2*(1876 + 23*x))/(3*x) + (6096*(-1 + x)^2*zeta[2])/
              x) + H[3, 1, x]*((8*(-1 + x)^2*(67 + 7*x))/(3*x) + 
             (48*(-1 + x)*(-92 + 165*x)*zeta[2])/x) + H[2, 1, 1, x]*
            ((8*(-1 + x)^2*(6 + 335*x + 3*x^2))/(9*x^2) + 
             (32*(-1 + x)*(-71 + 190*x)*zeta[2])/x) + H[2, 1, 0, x]*
            ((-8*(-1 + x)^2*(-6 - 7504*x + 3*x^2))/(9*x^2) + 
             (16*(-1 + x)*(-314 + 519*x)*zeta[2])/x) + H[2, 0, 0, x]*
            ((8*(-1 + x)^2*(8308 + 3*x))/(9*x) + (16*(-1 + x)*(-294 + 563*x)*
               zeta[2])/x) + H[3, 0, x]*((8*(-1 + x)^2*(1742 + 9*x))/(3*x) + 
             (16*(-1 + x)*(-364 + 601*x)*zeta[2])/x) + 
           H[4, x]*((8*(-1 + x)^2*(67 + 39*x))/(9*x) + 
             (16*(-1 + x)*(-349 + 613*x)*zeta[2])/x) + 
           H[2, 2, x]*((8*(-1 + x)^2*(3283 + 9*x))/(9*x) + 
             (8*(-1 + x)*(-804 + 1349*x)*zeta[2])/x) - 
           (16*(-1 + x)^2*(-3 + 28*x)*zeta[3])/(9*x) + 
           (20*(-1 + x)*zeta[3]^2)/3 + H[0, 0, 0, x]*((-784*(-1 + x)^2)/9 - 
             (27296*(-1 + x)*zeta[3])/3) + H[1, 0, 0, x]*
            ((-16*(-1 + x)^2*(8219 + 273*x))/(27*x) + 
             (11968*(-1 + x)^2*zeta[2])/(3*x) - (15136*(-1 + x)^2*zeta[3])/
              (3*x)) + H[1, 2, x]*((-16*(-1 + x)^2*(4399 + 147*x))/(27*x) - 
             (88*(-1 + x)^2*zeta[2])/(3*x) - (4256*(-1 + x)^2*zeta[3])/x) + 
           H[1, 1, 0, x]*((-16*(-1 + x)^2*(24 + 7613*x + 231*x^2))/(27*x^2) + 
             (8360*(-1 + x)^2*zeta[2])/(3*x) - (9872*(-1 + x)^2*zeta[3])/
              (3*x)) + H[1, 1, 1, x]*((-16*(-1 + x)^2*(24 + 1571*x + 
                105*x^2))/(27*x^2) - (6512*(-1 + x)^2*zeta[2])/(3*x) + 
             (2120*(-1 + x)^2*zeta[3])/x) + H[2, 1, x]*
            ((112*(-28 + x)*(-1 + x)^2)/(9*x) - (8008*(-1 + x)^2*zeta[2])/
              (3*x) - (8*(-1 + x)*(-228 + 1205*x)*zeta[3])/x) + 
           H[3, x]*((-16*(-1 + x)^2*(202 + 105*x))/(27*x) - 
             (6248*(-1 + x)^2*zeta[2])/(3*x) - (16*(-1 + x)*(-727 + 2338*x)*
               zeta[3])/(3*x)) + H[2, 0, x]*((-112*(-1 + x)^2*(230 + x))/
              (9*x) + (4048*(-1 + x)^2*zeta[2])/(3*x) - 
             (16*(-1 + x)*(-984 + 2561*x)*zeta[3])/(3*x)) + 
           34*(-1 + x)^2*zeta[4] + H[0, 0, x]*((800*(-1 + x)^2)/9 - 
             (80*(-1 + x)^2*zeta[2])/3 + 6520*(-1 + x)*zeta[4]) + 
           H[1, 1, x]*((160*(-1 + x)^2*(464 + 45*x))/(81*x) - 
             (16*(-1 + x)^2*(6 - 335*x + 27*x^2)*zeta[2])/(9*x^2) - 
             (33704*(-1 + x)^2*zeta[3])/(9*x) - (2920*(-1 + x)^2*zeta[4])/
              x) + H[1, 0, x]*((32*(-1 + x)^2*(5962 + 375*x))/(81*x) - 
             (8*(-1 + x)^2*(2077 + 54*x)*zeta[2])/(9*x) - 
             (48224*(-1 + x)^2*zeta[3])/(9*x) + (1736*(-1 + x)^2*zeta[4])/
              x) + H[2, x]*((32*(-1 + x)^2*(607 + 75*x))/(81*x) - 
             (8*(-1 + x)^2*(6 - 1139*x + 18*x^2)*zeta[2])/(9*x^2) - 
             (17600*(-1 + x)^2*zeta[3])/(9*x) + (16*(-1 + x)*(61 + 325*x)*
               zeta[4])/x) + H[0, x]*((-5056*(-1 + x)^2)/81 + 
             (16*(-1 + x)^2*zeta[3])/9 + zeta[2]*((448*(-1 + x)^2)/9 + 
               (8032*(-1 + x)*zeta[3])/3) - 5840*(-1 + x)*zeta[5]) + 
           H[1, x]*((-64*(-1 + x)^2*(3527 + 237*x))/(243*x) + 
             (8*(-1 + x)^2*(-18 + 7705*x + 78*x^2)*zeta[3])/(27*x^2) + 
             zeta[2]*((32*(-1 + x)^2*(12 + 395*x + 63*x^2))/(27*x^2) - 
               (1320*(-1 + x)^2*zeta[3])/x) + (3102*(-1 + x)^2*zeta[4])/x + 
             (1016*(-1 + x)^2*zeta[5])/x) - (12253*(-1 + x)*zeta[6])/6)) + 
       plusD[0, x]*((Cr*((-968*CA^2*(-1 + x)^2)/9 + (704*CA*Nf*TF*(-1 + x)^2)/
             9 - (128*Nf^2*TF^2*(-1 + x)^2)/9))/ep + 
         Cr*(16*CF*Nf*TF*(-1 + x)^2 + Nf^2*TF^2*((-1280*(-1 + x)^2)/27 + 
             (256*(-1 + x)^2*H[1, x])/9) + CA*Nf*TF*((8384*(-1 + x)^2)/27 - 
             (1408*(-1 + x)^2*H[1, x])/9 - (128*(-1 + x)^2*zeta[2])/3) + 
           CA^2*((-12944*(-1 + x)^2)/27 + (1936*(-1 + x)^2*H[1, x])/9 + 
             (352*(-1 + x)^2*zeta[2])/3 + 16*(-1 + x)^2*zeta[3])) + 
         Cr*ep*(Nf^2*TF^2*(-128*(-1 + x)^2 + (2560*(-1 + x)^2*H[1, x])/27 - 
             (512*(-1 + x)^2*H[1, 1, x])/9 + (640*(-1 + x)^2*zeta[2])/9) + 
           CF*Nf*TF*((440*(-1 + x)^2)/3 - 32*(-1 + x)^2*H[1, x] - 
             128*(-1 + x)^2*zeta[3]) + CA*Nf*TF*((25600*(-1 + x)^2)/27 + 
             (2816*(-1 + x)^2*H[1, 1, x])/9 - (4160*(-1 + x)^2*zeta[2])/9 + 
             H[1, x]*((-16768*(-1 + x)^2)/27 + (256*(-1 + x)^2*zeta[2])/3) + 
             256*(-1 + x)^2*zeta[3]) + CA^2*((-44180*(-1 + x)^2)/27 - 
             (3872*(-1 + x)^2*H[1, 1, x])/9 + 776*(-1 + x)^2*zeta[2] - 
             352*(-1 + x)^2*zeta[3] + H[1, x]*((25888*(-1 + x)^2)/27 - 
               (704*(-1 + x)^2*zeta[2])/3 - 32*(-1 + x)^2*zeta[3]) - 
             212*(-1 + x)^2*zeta[4])) + Cr*ep^2*
          (Nf^2*TF^2*((-77824*(-1 + x)^2)/243 - (5120*(-1 + x)^2*H[1, 1, x])/
              27 + (1024*(-1 + x)^2*H[1, 1, 1, x])/9 + 
             (6400*(-1 + x)^2*zeta[2])/27 + H[1, x]*(256*(-1 + x)^2 - 
               (1280*(-1 + x)^2*zeta[2])/9) + (1792*(-1 + x)^2*zeta[3])/27) + 
           CF*Nf*TF*((6844*(-1 + x)^2)/9 + 64*(-1 + x)^2*H[1, 1, x] - 
             80*(-1 + x)^2*zeta[2] - (1216*(-1 + x)^2*zeta[3])/3 + 
             H[1, x]*((-880*(-1 + x)^2)/3 + 256*(-1 + x)^2*zeta[3]) - 
             192*(-1 + x)^2*zeta[4]) + CA*Nf*TF*((644536*(-1 + x)^2)/243 - 
             (5632*(-1 + x)^2*H[1, 1, 1, x])/9 - (5024*(-1 + x)^2*zeta[2])/
              3 + H[1, 1, x]*((33536*(-1 + x)^2)/27 - (512*(-1 + x)^2*
                 zeta[2])/3) - (8416*(-1 + x)^2*zeta[3])/27 + 
             H[1, x]*((-51200*(-1 + x)^2)/27 + (8320*(-1 + x)^2*zeta[2])/9 - 
               512*(-1 + x)^2*zeta[3]) + (4160*(-1 + x)^2*zeta[4])/3) + 
           CA^2*((-1231306*(-1 + x)^2)/243 + (7744*(-1 + x)^2*H[1, 1, 1, x])/
              9 + (21328*(-1 + x)^2*zeta[3])/27 + zeta[2]*((77504*(-1 + x)^2)/
                27 - 320*(-1 + x)^2*zeta[3]) + H[1, 1, x]*
              ((-51776*(-1 + x)^2)/27 + (1408*(-1 + x)^2*zeta[2])/3 + 64*
                (-1 + x)^2*zeta[3]) - (9856*(-1 + x)^2*zeta[4])/3 + 
             H[1, x]*((88360*(-1 + x)^2)/27 - 1552*(-1 + x)^2*zeta[2] + 704*
                (-1 + x)^2*zeta[3] + 424*(-1 + x)^2*zeta[4]) + 
             1520*(-1 + x)^2*zeta[5])) + Cr*ep^3*
          (Nf^2*TF^2*((-560128*(-1 + x)^2)/729 + (10240*(-1 + x)^2*H[1, 1, 1, 
                x])/27 - (2048*(-1 + x)^2*H[1, 1, 1, 1, x])/9 + 
             640*(-1 + x)^2*zeta[2] + H[1, 1, x]*(-512*(-1 + x)^2 + 
               (2560*(-1 + x)^2*zeta[2])/9) + (17920*(-1 + x)^2*zeta[3])/81 + 
             H[1, x]*((155648*(-1 + x)^2)/243 - (12800*(-1 + x)^2*zeta[2])/
                27 - (3584*(-1 + x)^2*zeta[3])/27) - (2144*(-1 + x)^2*zeta[
                4])/9) + CF*Nf*TF*((85454*(-1 + x)^2)/27 - 128*(-1 + x)^2*
              H[1, 1, 1, x] - (12608*(-1 + x)^2*zeta[3])/9 + 
             H[1, 1, x]*((1760*(-1 + x)^2)/3 - 512*(-1 + x)^2*zeta[3]) + 
             zeta[2]*((-2200*(-1 + x)^2)/3 + 640*(-1 + x)^2*zeta[3]) - 
             608*(-1 + x)^2*zeta[4] + H[1, x]*((-13688*(-1 + x)^2)/9 + 160*
                (-1 + x)^2*zeta[2] + (2432*(-1 + x)^2*zeta[3])/3 + 384*
                (-1 + x)^2*zeta[4]) - 896*(-1 + x)^2*zeta[5]) + 
           CA*Nf*TF*((5213188*(-1 + x)^2)/729 + (11264*(-1 + x)^2*H[1, 1, 1, 
                1, x])/9 + H[1, 1, 1, x]*((-67072*(-1 + x)^2)/27 + 
               (1024*(-1 + x)^2*zeta[2])/3) - (169216*(-1 + x)^2*zeta[3])/
              81 + zeta[2]*((-400960*(-1 + x)^2)/81 - (4544*(-1 + x)^2*
                 zeta[3])/9) + H[1, 1, x]*((102400*(-1 + x)^2)/27 - 
               (16640*(-1 + x)^2*zeta[2])/9 + 1024*(-1 + x)^2*zeta[3]) + 
             (9184*(-1 + x)^2*zeta[4])/3 + H[1, x]*((-1289072*(-1 + x)^2)/
                243 + (10048*(-1 + x)^2*zeta[2])/3 + (16832*(-1 + x)^2*
                 zeta[3])/27 - (8320*(-1 + x)^2*zeta[4])/3) + 
             3584*(-1 + x)^2*zeta[5]) + CA^2*((-10961005*(-1 + x)^2)/729 - 
             (15488*(-1 + x)^2*H[1, 1, 1, 1, x])/9 + (413776*(-1 + x)^2*zeta[
                3])/81 - (4376*(-1 + x)^2*zeta[3]^2)/3 + 
             zeta[2]*((738812*(-1 + x)^2)/81 - (3344*(-1 + x)^2*zeta[3])/9) + 
             H[1, 1, 1, x]*((103552*(-1 + x)^2)/27 - (2816*(-1 + x)^2*
                 zeta[2])/3 - 128*(-1 + x)^2*zeta[3]) - 
             (62710*(-1 + x)^2*zeta[4])/9 + H[1, 1, x]*((-176720*(-1 + x)^2)/
                27 + 3104*(-1 + x)^2*zeta[2] - 1408*(-1 + x)^2*zeta[3] - 848*
                (-1 + x)^2*zeta[4]) - 7392*(-1 + x)^2*zeta[5] + 
             H[1, x]*((2462612*(-1 + x)^2)/243 - (42656*(-1 + x)^2*zeta[3])/
                27 + zeta[2]*((-155008*(-1 + x)^2)/27 + 640*(-1 + x)^2*
                  zeta[3]) + (19712*(-1 + x)^2*zeta[4])/3 - 3040*(-1 + x)^2*
                zeta[5]) + (15781*(-1 + x)^2*zeta[6])/3))) + 
       plusD[-1, x]*((Cr*((484*CA^2*(-1 + x)^2)/9 - (352*CA*Nf*TF*(-1 + x)^2)/
             9 + (64*Nf^2*TF^2*(-1 + x)^2)/9))/ep^2 + 
         (Cr*(-8*CF*Nf*TF*(-1 + x)^2 + CA^2*((6508*(-1 + x)^2)/27 - 
              (968*(-1 + x)^2*H[1, x])/9) + Nf^2*TF^2*((640*(-1 + x)^2)/27 - 
              (128*(-1 + x)^2*H[1, x])/9) + CA*Nf*TF*((-4264*(-1 + x)^2)/27 + 
              (704*(-1 + x)^2*H[1, x])/9)))/ep + 
         Cr*(Nf^2*TF^2*(64*(-1 + x)^2 - (1280*(-1 + x)^2*H[1, x])/27 + 
             (256*(-1 + x)^2*H[1, 1, x])/9 - (320*(-1 + x)^2*zeta[2])/9) + 
           CA*Nf*TF*((-13064*(-1 + x)^2)/27 + (8528*(-1 + x)^2*H[1, x])/27 - 
             (1408*(-1 + x)^2*H[1, 1, x])/9 + (1760*(-1 + x)^2*zeta[2])/9 - 
             96*(-1 + x)^2*zeta[3]) + CF*Nf*TF*((-220*(-1 + x)^2)/3 + 
             16*(-1 + x)^2*H[1, x] + 64*(-1 + x)^2*zeta[3]) + 
           CA^2*((22186*(-1 + x)^2)/27 - (13016*(-1 + x)^2*H[1, x])/27 + 
             (1936*(-1 + x)^2*H[1, 1, x])/9 - (2420*(-1 + x)^2*zeta[2])/9 + 
             88*(-1 + x)^2*zeta[3] + 114*(-1 + x)^2*zeta[4])) + 
         Cr*ep*(Nf^2*TF^2*((38912*(-1 + x)^2)/243 + (2560*(-1 + x)^2*H[1, 1, 
                x])/27 - (512*(-1 + x)^2*H[1, 1, 1, x])/9 - 
             (3200*(-1 + x)^2*zeta[2])/27 + H[1, x]*(-128*(-1 + x)^2 + 
               (640*(-1 + x)^2*zeta[2])/9) - (896*(-1 + x)^2*zeta[3])/27) + 
           CA*Nf*TF*((-328388*(-1 + x)^2)/243 - (17056*(-1 + x)^2*H[1, 1, x])/
              27 + (2816*(-1 + x)^2*H[1, 1, 1, x])/9 + 
             (21176*(-1 + x)^2*zeta[2])/27 + (5648*(-1 + x)^2*zeta[3])/27 + 
             H[1, x]*((26128*(-1 + x)^2)/27 - (3520*(-1 + x)^2*zeta[2])/9 + 
               192*(-1 + x)^2*zeta[3]) - (1712*(-1 + x)^2*zeta[4])/3) + 
           CF*Nf*TF*((-3422*(-1 + x)^2)/9 - 32*(-1 + x)^2*H[1, 1, x] + 
             40*(-1 + x)^2*zeta[2] + (608*(-1 + x)^2*zeta[3])/3 + 
             H[1, x]*((440*(-1 + x)^2)/3 - 128*(-1 + x)^2*zeta[3]) + 
             96*(-1 + x)^2*zeta[4]) + CA^2*((617525*(-1 + x)^2)/243 + 
             (26032*(-1 + x)^2*H[1, 1, x])/27 - (3872*(-1 + x)^2*H[1, 1, 1, 
                x])/9 - (15488*(-1 + x)^2*zeta[3])/27 + 
             zeta[2]*((-32468*(-1 + x)^2)/27 + 104*(-1 + x)^2*zeta[3]) + 
             (3916*(-1 + x)^2*zeta[4])/3 + H[1, x]*((-44372*(-1 + x)^2)/27 + 
               (4840*(-1 + x)^2*zeta[2])/9 - 176*(-1 + x)^2*zeta[3] - 228*
                (-1 + x)^2*zeta[4]) - 192*(-1 + x)^2*zeta[5])) + 
         Cr*ep^2*(Nf^2*TF^2*((280064*(-1 + x)^2)/729 - 
             (5120*(-1 + x)^2*H[1, 1, 1, x])/27 + (1024*(-1 + x)^2*H[1, 1, 1, 
                1, x])/9 - 320*(-1 + x)^2*zeta[2] + H[1, 1, x]*
              (256*(-1 + x)^2 - (1280*(-1 + x)^2*zeta[2])/9) - 
             (8960*(-1 + x)^2*zeta[3])/81 + H[1, x]*((-77824*(-1 + x)^2)/
                243 + (6400*(-1 + x)^2*zeta[2])/27 + (1792*(-1 + x)^2*
                 zeta[3])/27) + (1072*(-1 + x)^2*zeta[4])/9) + 
           CA*Nf*TF*((-2647994*(-1 + x)^2)/729 + (34112*(-1 + x)^2*H[1, 1, 1, 
                x])/27 - (5632*(-1 + x)^2*H[1, 1, 1, 1, x])/9 + 
             (90656*(-1 + x)^2*zeta[3])/81 + H[1, 1, x]*((-52256*(-1 + x)^2)/
                27 + (7040*(-1 + x)^2*zeta[2])/9 - 384*(-1 + x)^2*zeta[3]) + 
             zeta[2]*((65080*(-1 + x)^2)/27 + (1696*(-1 + x)^2*zeta[3])/3) - 
             (11936*(-1 + x)^2*zeta[4])/9 + H[1, x]*((656776*(-1 + x)^2)/
                243 - (42352*(-1 + x)^2*zeta[2])/27 - (11296*(-1 + x)^2*
                 zeta[3])/27 + (3424*(-1 + x)^2*zeta[4])/3) - 
             1568*(-1 + x)^2*zeta[5]) + CF*Nf*TF*((-42727*(-1 + x)^2)/27 + 
             64*(-1 + x)^2*H[1, 1, 1, x] + (6304*(-1 + x)^2*zeta[3])/9 + 
             zeta[2]*((1100*(-1 + x)^2)/3 - 320*(-1 + x)^2*zeta[3]) + 
             H[1, 1, x]*((-880*(-1 + x)^2)/3 + 256*(-1 + x)^2*zeta[3]) + 
             304*(-1 + x)^2*zeta[4] + H[1, x]*((6844*(-1 + x)^2)/9 - 80*
                (-1 + x)^2*zeta[2] - (1216*(-1 + x)^2*zeta[3])/3 - 192*
                (-1 + x)^2*zeta[4]) + 448*(-1 + x)^2*zeta[5]) + 
           CA^2*((10984045*(-1 + x)^2)/1458 - (52064*(-1 + x)^2*H[1, 1, 1, 
                x])/27 + (7744*(-1 + x)^2*H[1, 1, 1, 1, x])/9 - 
             (234968*(-1 + x)^2*zeta[3])/81 + 324*(-1 + x)^2*zeta[3]^2 + 
             zeta[2]*((-110882*(-1 + x)^2)/27 - (2024*(-1 + x)^2*zeta[3])/
                3) + 2799*(-1 + x)^2*zeta[4] + H[1, 1, x]*((88744*(-1 + x)^2)/
                27 - (9680*(-1 + x)^2*zeta[2])/9 + 352*(-1 + x)^2*zeta[3] + 
               456*(-1 + x)^2*zeta[4]) + 3080*(-1 + x)^2*zeta[5] + 
             H[1, x]*((-1235050*(-1 + x)^2)/243 + (30976*(-1 + x)^2*zeta[3])/
                27 + zeta[2]*((64936*(-1 + x)^2)/27 - 208*(-1 + x)^2*
                  zeta[3]) - (7832*(-1 + x)^2*zeta[4])/3 + 384*(-1 + x)^2*
                zeta[5]) - (8813*(-1 + x)^2*zeta[6])/6)) + 
         Cr*ep^3*(Nf^2*TF^2*((653312*(-1 + x)^2)/729 + 
             (10240*(-1 + x)^2*H[1, 1, 1, 1, x])/27 - 
             (2048*(-1 + x)^2*H[1, 1, 1, 1, 1, x])/9 + H[1, 1, 1, x]*
              (-512*(-1 + x)^2 + (2560*(-1 + x)^2*zeta[2])/9) - 
             (896*(-1 + x)^2*zeta[3])/3 + H[1, 1, x]*((155648*(-1 + x)^2)/
                243 - (12800*(-1 + x)^2*zeta[2])/27 - (3584*(-1 + x)^2*
                 zeta[3])/27) + zeta[2]*((-194560*(-1 + x)^2)/243 + 
               (4480*(-1 + x)^2*zeta[3])/27) + (10720*(-1 + x)^2*zeta[4])/
              27 + H[1, x]*((-560128*(-1 + x)^2)/729 + 640*(-1 + x)^2*
                zeta[2] + (17920*(-1 + x)^2*zeta[3])/81 - (2144*(-1 + x)^2*
                 zeta[4])/9) - (3968*(-1 + x)^2*zeta[5])/45) + 
           CA*Nf*TF*((-2339221*(-1 + x)^2)/243 - (68224*(-1 + x)^2*H[1, 1, 1, 
                1, x])/27 + (11264*(-1 + x)^2*H[1, 1, 1, 1, 1, x])/9 + 
             (313648*(-1 + x)^2*zeta[3])/81 + 1088*(-1 + x)^2*zeta[3]^2 + 
             zeta[2]*((1634020*(-1 + x)^2)/243 - (24400*(-1 + x)^2*zeta[3])/
                27) + H[1, 1, 1, x]*((104512*(-1 + x)^2)/27 - (14080*
                 (-1 + x)^2*zeta[2])/9 + 768*(-1 + x)^2*zeta[3]) - 
             (9638*(-1 + x)^2*zeta[4])/3 + H[1, 1, x]*((-1313552*(-1 + x)^2)/
                243 + (84704*(-1 + x)^2*zeta[2])/27 + (22592*(-1 + x)^2*
                 zeta[3])/27 - (6848*(-1 + x)^2*zeta[4])/3) - 
             (36976*(-1 + x)^2*zeta[5])/45 + H[1, x]*((5295988*(-1 + x)^2)/
                729 - (181312*(-1 + x)^2*zeta[3])/81 + zeta[2]*
                ((-130160*(-1 + x)^2)/27 - (3392*(-1 + x)^2*zeta[3])/3) + 
               (23872*(-1 + x)^2*zeta[4])/9 + 3136*(-1 + x)^2*zeta[5]) - 
             (2288*(-1 + x)^2*zeta[6])/3) + CF*Nf*TF*
            ((-951775*(-1 + x)^2)/162 - 128*(-1 + x)^2*H[1, 1, 1, 1, x] + 
             (65024*(-1 + x)^2*zeta[3])/27 - (1472*(-1 + x)^2*zeta[3]^2)/3 + 
             zeta[2]*((17110*(-1 + x)^2)/9 - (3040*(-1 + x)^2*zeta[3])/3) + 
             H[1, 1, 1, x]*((1760*(-1 + x)^2)/3 - 512*(-1 + x)^2*zeta[3]) + 
             (2582*(-1 + x)^2*zeta[4])/3 + H[1, 1, x]*((-13688*(-1 + x)^2)/
                9 + 160*(-1 + x)^2*zeta[2] + (2432*(-1 + x)^2*zeta[3])/3 + 
               384*(-1 + x)^2*zeta[4]) + (4256*(-1 + x)^2*zeta[5])/3 + 
             H[1, x]*((85454*(-1 + x)^2)/27 - (12608*(-1 + x)^2*zeta[3])/9 + 
               zeta[2]*((-2200*(-1 + x)^2)/3 + 640*(-1 + x)^2*zeta[3]) - 608*
                (-1 + x)^2*zeta[4] - 896*(-1 + x)^2*zeta[5]) + 
             120*(-1 + x)^2*zeta[6]) + CA^2*((63963559*(-1 + x)^2)/2916 + 
             (104128*(-1 + x)^2*H[1, 1, 1, 1, x])/27 - 
             (15488*(-1 + x)^2*H[1, 1, 1, 1, 1, x])/9 - 
             (4928*(-1 + x)^2*zeta[3]^2)/3 + (163841*(-1 + x)^2*zeta[4])/27 + 
             zeta[3]*((-825560*(-1 + x)^2)/81 - 1084*(-1 + x)^2*zeta[4]) + 
             H[1, 1, 1, x]*((-177488*(-1 + x)^2)/27 + (19360*(-1 + x)^2*
                 zeta[2])/9 - 704*(-1 + x)^2*zeta[3] - 912*(-1 + x)^2*
                zeta[4]) + (93472*(-1 + x)^2*zeta[5])/45 + 
             H[1, 1, x]*((2470100*(-1 + x)^2)/243 - (61952*(-1 + x)^2*
                 zeta[3])/27 + zeta[2]*((-129872*(-1 + x)^2)/27 + 
                 416*(-1 + x)^2*zeta[3]) + (15664*(-1 + x)^2*zeta[4])/3 - 768*
                (-1 + x)^2*zeta[5]) + zeta[2]*((-3084745*(-1 + x)^2)/243 + 
               (64576*(-1 + x)^2*zeta[3])/27 + 2184*(-1 + x)^2*zeta[5]) + 
             (5302*(-1 + x)^2*zeta[6])/3 + H[1, x]*((-10984045*(-1 + x)^2)/
                729 + (469936*(-1 + x)^2*zeta[3])/81 - 648*(-1 + x)^2*
                zeta[3]^2 + zeta[2]*((221764*(-1 + x)^2)/27 + 
                 (4048*(-1 + x)^2*zeta[3])/3) - 5598*(-1 + x)^2*zeta[4] - 
               6160*(-1 + x)^2*zeta[5] + (8813*(-1 + x)^2*zeta[6])/3) - 
             8370*(-1 + x)^2*zeta[7]))))

